Radiative correction to the charge asymmetry in $e^{+}e^{-}\to\mu^{+}\mu^{-}$ process

We calculate the next-to-next-to-leading order (NNLO) QED corrections to the $C$-odd part of the differential cross section of the $e^+e^-\to\mu^+\mu^-$ process. This part contributes to the angular and forward-backward asymmetry. Together with our earlier paper [10.1007/JHEP08(2025)118], this work completes the analytical calculation of $e^+e^-\to\mu^+\mu^-$ differential cross section at NNLO.

==> anc/Asymmetry.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    316972,       9304]
NotebookOptionsPosition[    305291,       8917]
NotebookOutlinePosition[    306018,       8943]
CellTagsIndexPosition[    305929,       8938]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["C-odd radiative corrections using hard amplitudes", "Title",
 ExpressionUUID -> "26823974-d28d-4d1e-80ad-bb2a21c96703"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DateString", "[", "]"}]], "Input",
 ExpressionUUID -> "72f9f124-8e48-4b8f-b32f-33b09c31be6a"],

Cell[BoxData[
 FormBox["\<\"Thu 14 May 2026 17:41:02\"\>", TraditionalForm]], "Output",
 ExpressionUUID -> "a97eca63-6657-40aa-9318-894c0c062a4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definitions and notations", "Section",
 CellChangeTimes->{{3.95065371362883*^9, 3.9506537144522943`*^9}},
 ExpressionUUID -> "daeb180b-7de4-4d79-9250-c3c582850010"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{
    RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
    RowBox[{"CommonDefaultFormatTypes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Output\>\"", "\[Rule]", "TraditionalForm"}], "}"}]}]}], 
   "]"}], ";"}]}], "Input",
 ExpressionUUID -> "ba813746-7e96-4aee-9c42-ec13f1bdf62c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]", "::", "usage"}], " ", "=", " ", 
  "\"\<\[Delta] \[LongDash] radiative correction\>\""}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{
     RowBox[{"\[Delta]", "[", "tag_", "]"}], ",", "TraditionalForm"}], "]"}], 
   ":=", 
   RowBox[{"Subscript", "[", 
    RowBox[{"\[Delta]", ",", "tag"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"tag1_", ",", "tag2_"}], "]"}], ",", "TraditionalForm"}], 
     "]"}], ":=", 
    RowBox[{"Subsuperscript", "[", 
     RowBox[{"\[Delta]", ",", "tag1", ",", "tag2"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalU]", "::", "usage"}], "=", " ", 
  "\"\<\[ScriptCapitalU] \[LongDash] finite soft factors combination 2 Re[\
\[ScriptCapitalV]] + \[ScriptCapitalW]\>\""}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{
      RowBox[{"\[ScriptCapitalU]", "[", "tag_", "]"}], ",", 
      "TraditionalForm"}], "]"}], ":=", 
    RowBox[{"Subscript", "[", 
     RowBox[{"\[ScriptCapitalU]", ",", "tag"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalH]", "::", "usage"}], " ", "=", " ", 
  "\"\<\[ScriptCapitalH] \[LongDash] hard part of the amplitude \
\[ScriptCapitalA]\>\""}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{
      RowBox[{"\[ScriptCapitalH]", "[", 
       RowBox[{"ngamma_", ",", "nloop_"}], "]"}], ",", "TraditionalForm"}], 
     "]"}], ":=", 
    RowBox[{"Subsuperscript", "[", 
     RowBox[{"\[ScriptCapitalH]", ",", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{"ngamma", ",", "\"\<\[Gamma]\>\""}], "}"}], "]"}], ",", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<(\>\"", ",", "nloop", ",", "\"\<)\>\""}], "}"}], "]"}]}],
      "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Omega]0", "::", "usage"}], " ", "=", " ", 
  "\"\<\[Omega]0 \[LongDash] maximum energy of each soft photon\>\""}], "\n", \

 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"\[Omega]0", ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Subscript", "[", 
    RowBox[{"\[Omega]", ",", "0"}], "]"}]}], ";"}]}], "Input",
 ExpressionUUID -> "f34a2e8d-997b-4a3b-88e9-7b99e19c3e60"],

Cell[BoxData[
 FormBox["\<\"\[Delta] \[LongDash] radiative correction\"\>", 
  TraditionalForm]], "Output",
 ExpressionUUID -> "5e703b72-cf6d-41da-8639-1bf77f25275d"],

Cell[BoxData[
 FormBox["\<\"\[ScriptCapitalU] \[LongDash] finite soft factors combination 2 \
Re[\[ScriptCapitalV]] + \[ScriptCapitalW]\"\>", TraditionalForm]], "Output",
 ExpressionUUID -> "5e703b72-cf6d-41da-8639-1bf77f25275d"],

Cell[BoxData[
 FormBox["\<\"\[ScriptCapitalH] \[LongDash] hard part of the amplitude \
\[ScriptCapitalA]\"\>", TraditionalForm]], "Output",
 ExpressionUUID -> "5e703b72-cf6d-41da-8639-1bf77f25275d"],

Cell[BoxData[
 FormBox["\<\"\[Omega]0 \[LongDash] maximum energy of each soft photon\"\>", 
  TraditionalForm]], "Output",
 ExpressionUUID -> "5e703b72-cf6d-41da-8639-1bf77f25275d"]
}, Open  ]],

Cell[TextData[{
 "Procedure ginshN to calculate Goncharov\[CloseCurlyQuote]s polylogarithms \
using ",
 ButtonBox["GinaC",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://www.ginac.de/"], None},
  ButtonNote->"https://www.ginac.de/"],
 "\[CloseCurlyQuote]s REPL ginsh"
}], "Text",
 ExpressionUUID -> "4d4015ab-04d1-43e2-807a-bd7a57b44f35"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Quiet", "@", 
   RowBox[{"LaunchKernels", "[", "]"}]}], ";"}], "\n", 
 RowBox[{"Get", "[", "\"\<ParallelGinsh.wl\>\"", "]"}]}], "Input",
 ExpressionUUID -> "cd770a1d-55c9-47cb-926e-be4414c65c34"],

Cell[BoxData[
 FormBox["\<\"Use ginshN[ex,p] to evaluate expression which contains GPLs and \
related constants\"\>", TraditionalForm]], "Print",
 ExpressionUUID -> "9e410e12-c638-4f07-96fe-b44ac4f667f1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Default", " ", "definition", " ", "for", " ", 
    RowBox[{"ginshN", "[", "]"}], " ", "instead", " ", "of", " ", 
    RowBox[{"ParallelGinsh", ".", "wl"}]}], " ", "*)"}], "\n", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Quiet", "[", 
      RowBox[{"RunProcess", "[", 
       RowBox[{
       "\"\<ginsh\>\"", ",", "\"\<ExitCode\>\"", ",", "\"\<exit();\>\""}], 
       "]"}], "]"}], "===", "0"}], ",", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"ginshN", "[", 
       RowBox[{"expr_", ",", "p_"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"prog", ",", 
          RowBox[{"Gs", "=", 
           RowBox[{"DeleteDuplicates", "[", 
            RowBox[{"Cases", "[", 
             RowBox[{"expr", ",", 
              RowBox[{"_G", "|", "_H", "|", "_MZV"}], ",", "All"}], "]"}], 
            "]"}]}], ",", "GsN", ",", "z"}], "}"}], ",", "\n", 
        RowBox[{
         RowBox[{"prog", "=", 
          RowBox[{"\"\<Digits=\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"Ceiling", "[", "p", "]"}], "]"}], "<>", "\"\<:\\n\>\"", "<>", 
           RowBox[{"StringJoin", "@@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"\"\<evalf(\>\"", "<>", 
                RowBox[{"StringReplace", "[", 
                 RowBox[{"#", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"\"\< \>\"", "->", "\"\<\>\""}], ",", 
                    RowBox[{"\"\<Sqrt\>\"", "->", "\"\<sqrt\>\""}], ",", 
                    RowBox[{"\"\<[\>\"", "->", "\"\<(\>\""}], ",", 
                    RowBox[{"\"\<]\>\"", "->", "\"\<)\>\""}]}], "}"}]}], 
                 "]"}], "<>", "\"\<);\\n\>\""}], "&"}], "/@", 
              RowBox[{"Replace", "[", 
               RowBox[{"Gs", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gh", ":", 
                    RowBox[{"(", 
                    RowBox[{"_G", "|", "_H"}], ")"}]}], ":>", 
                   RowBox[{"ToString", "[", 
                    RowBox[{"gh", ",", "InputForm"}], "]"}]}], ",", "\n", 
                  RowBox[{"mzv_MZV", ":>", 
                   RowBox[{"StringReplace", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{
                    RowBox[{"Abs", "[", "#", "]"}], ",", 
                    RowBox[{"Sign", "[", "#", "]"}]}], "]"}], "&"}], "[", 
                    RowBox[{"List", "@@", "mzv"}], "]"}], ",", "InputForm"}], 
                    "]"}], ",", 
                    RowBox[{
                    RowBox[{"ToString", "[", 
                    RowBox[{"z", ",", "InputForm"}], "]"}], "->", 
                    "\"\<zeta\>\""}]}], "]"}]}]}], "}"}], ",", 
                RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "<>", 
           "\"\<exit();\>\""}]}], ";", "\n", 
         RowBox[{"GsN", "=", 
          RowBox[{"ToExpression", "/@", 
           RowBox[{"StringSplit", "[", 
            RowBox[{"StringReplace", "[", 
             RowBox[{
              RowBox[{"RunProcess", "[", 
               RowBox[{
               "\"\<ginsh\>\"", ",", "\"\<StandardOutput\>\"", ",", "prog"}], 
               "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"a", ":", "NumberString"}], "~~", "\"\<E\>\"", "~~", 
                 
                 RowBox[{"b", ":", "NumberString"}]}], ":>", 
                RowBox[{"a", "<>", "\"\<*^\>\"", "<>", "b"}]}], "}"}]}], 
             "]"}], "]"}]}]}], ";", "\n", 
         RowBox[{"expr", "/.", 
          RowBox[{"Dispatch", "[", 
           RowBox[{"Thread", "[", 
            RowBox[{"Gs", "->", "GsN"}], "]"}], "]"}]}]}]}], "]"}]}], ";", 
     RowBox[{
     "Print", "[", 
      "\"\<Use ginshN[ex,p] to evaluate expression which contains GPLs and \
related constants\>\"", "]"}]}], ",", "\n", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<ginsh not found. Visit https://ginac.de/ to install GinaC.\>\"", 
       ",", 
       RowBox[{"{", 
        RowBox[{"Bold", ",", "Red"}], "}"}]}], "]"}], "]"}]}], "\n", 
   "]"}]}]], "Input",
 Editable->False,
 Evaluatable->False,
 Background->RGBColor[1, 1, 0.85],
 ExpressionUUID -> "c8a9f627-de4e-44e0-9dbd-60b11596bea7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Prerequisites ", "Section",
 CellChangeTimes->{{3.950653464718742*^9, 3.950653493693226*^9}, {
  3.9506537086685047`*^9, 3.9506537095004597`*^9}, {3.9506540846538143`*^9, 
  3.950654088708021*^9}},
 ExpressionUUID -> "3a4a4a65-370e-4607-a3a7-29acd8c625b1"],

Cell["\<\
Here we define quantities required to construct the differential cross section\
\>", "Text",
 CellChangeTimes->{{3.950653626606121*^9, 3.95065365572449*^9}},
 ExpressionUUID -> "2dcab7c1-f64a-460c-9c0c-ae7339415656"],

Cell[CellGroupData[{

Cell["Hard amplitudes", "Subsection",
 CellChangeTimes->{3.950653518461034*^9},
 ExpressionUUID -> "49ff269b-e495-4212-a3e2-c1f4131c1ec7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"path", " ", "to", " ", "hard", " ", "amplitudes", " ", 
    RowBox[{"(", 
     RowBox[{"default", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"is", " ", "'"}], "."}], "/", 
       RowBox[{"H", "'"}]}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"path`H", "=", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<.\>\"", ",", "\"\<H\>\""}], "}"}], "]"}]}], 
   ";"}]}]], "Input",
 ExpressionUUID -> "150be084-1be4-4e9c-8f11-6d362c561f82"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"H10", ",", "rule`nrules"}], "}"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"path`H", ",", "\"\<H1.0loop.m\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"H10", "=", 
  RowBox[{"H10", "/.", 
   RowBox[{"{", 
    RowBox[{"s", "\[Rule]", 
     FractionBox["4", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Beta]", "2"]}]]}], "}"}]}]}]}], "Input",
 ExpressionUUID -> "2539dbd7-1410-40a5-8e08-1e4ac6cdf76d"],

Cell[BoxData[
 FormBox["\<\"Tree amplitudes \\!\\(\\*SubsuperscriptBox[\\(H\\), \\(k, 1  \
\[Gamma]\\), \\((0)\\)]\\)=\\!\\(\\*SubsuperscriptBox[\\(A\\), \\(k, 1  \
\[Gamma]\\), \\((0)\\)]\\) (k=1,3,4).\\nFormat: {{\\!\\(\\*SubsuperscriptBox[\
\\(H\\), \\(1, 1  \[Gamma]\\), \
\\((0)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(3, 1  \[Gamma]\\), \
\\((0)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(4, 1  \[Gamma]\\), \
\\((0)\\)]\\)},nrules}, where nrules contain rules for notations.\"\>", 
  TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], "}"}], 
  TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H11", "=", 
  RowBox[{"Get", "[", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"path`H", ",", "\"\<H1.1loop.m\>\""}], "}"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{3.950653038190955*^9},
 ExpressionUUID -> "cca3ef94-b430-4f0a-9b55-8bc67f9ba7e7"],

Cell[BoxData[
 FormBox["\<\"One-loop hard amplitudes \\!\\(\\*SubsuperscriptBox[\\(H\\), \
\\(k, 1  \[Gamma]\\), \\((1)\\)]\\) (k=1,3,4). Only QED contributions from \
electrons and muons are considered. Power corrections w.r.t. electron mass, \
m, are neglected; powers of large logarithm \
Log[s/\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)] are held. Other \
quantities expressed in terms of \[Beta].\\nFormat: \
{\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(1, 1  \[Gamma]\\), \
\\((1)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(3, 1  \[Gamma]\\), \
\\((1)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(4, 1  \[Gamma]\\), \
\\((1)\\)]\\)}\"\>", TraditionalForm]], "Print",
 ExpressionUUID -> "e6991315-6521-46e9-9bfa-5cb4429f7471"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Beta]", "-", 
          FractionBox["1", "\[Beta]"]}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"1", "-", "\[Beta]"}], 
          RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}]}], "\[Beta]"]}], 
      ")"}]}], ",", "0", ",", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["2", "3"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "6"}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"1", "-", "\[Beta]"}], 
          RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Beta]", "3"], "-", 
             RowBox[{"6", " ", "\[Beta]"}], "-", "5"}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Beta]", "2"]}], "-", "88"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["10", "3"], " ", 
        RowBox[{"log", "(", 
         FractionBox["s", 
          SuperscriptBox["m", "2"]], ")"}]}]}], ")"}]}]}], "}"}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "80200fe1-0e9b-4c72-b3d8-90005c4c284a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"H21", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"First", "[", 
      RowBox[{"Get", "[", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{"path`H", ",", "\"\<H2.1loop.m\>\""}], "}"}], "]"}], "]"}], 
      "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "\[Rule]", 
        FractionBox["4", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
       RowBox[{"t", "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"2", "\[Beta]", " ", "c"}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Beta]", "2"]}]]}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], "\[Rule]", 
      RowBox[{"Log", "[", "2", "]"}]}], "}"}]}]}], ";"}]], "Input",
 ExpressionUUID -> "ad11ea9b-b033-4a8b-9215-5d3ee27f6caf"],

Cell[BoxData[
 FormBox["\<\"One-loop hard amplitudes \\!\\(\\*SubsuperscriptBox[\\(H\\), \
\\(k, 2  \[Gamma]\\), \\((1)\\)]\\) (k=1,3,4).\\nFormat: \
{{\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(1, 2  \[Gamma]\\), \\((1)\\)]\\),\\!\
\\(\\*SubsuperscriptBox[\\(H\\), \\(3, 2  \[Gamma]\\), \
\\((1)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(4, 2  \[Gamma]\\), \
\\((1)\\)]\\)},nrules}, where nrules contain rules for notations.\"\>", 
  TraditionalForm]], "Print",
 ExpressionUUID -> "46414867-39d2-448f-b8c8-5ed9f91ca5f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"H22", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"path`H", ",", "\"\<H2.2loop.m\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.969417512938086*^9, 3.969417516129077*^9}},
 ExpressionUUID -> "f19602d2-f631-4414-a908-30f1364b9596"],

Cell[BoxData[
 FormBox["\<\"Two-loop hard amplitudes \\!\\(\\*SubsuperscriptBox[\\(H\\), \
\\(k, 2  \[Gamma]\\), \\((2)\\)]\\) (k=1,3,4). Only QED contributions from \
electrons and muons are considered. Power corrections w.r.t. electron mass, \
m, are neglected; powers of large logarithm \
Log[s/\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)] are held. Other \
quantities expressed in terms of \[Beta] and c=cos(\[Theta]).\\nFormat: \
{\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(1, 2  \[Gamma]\\), \
\\((2)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(3, 2  \[Gamma]\\), \
\\((2)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(4, 2  \[Gamma]\\), \
\\((2)\\)]\\)}\"\>", TraditionalForm]], "Print",
 ExpressionUUID -> "04a8c0a8-e662-4400-a109-47d918834624"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Soft factors", "Subsection",
 ExpressionUUID -> "4b1ee8c5-89d1-4ca3-bc93-3a0bcacd8d63"],

Cell["We use notations \[ScriptCapitalU][\"ij\"] = 2 \
Re[\[ScriptCapitalV][\"ij\"]] + \[ScriptCapitalW][\"ij\"]", "Text",
 ExpressionUUID -> "b39eec1d-839f-4bd6-a387-954d980710b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rule`U", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalU]", "[", "\"\<II\>\"", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}], "/", "3"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "/", 
         RowBox[{"m", "^", "2"}]}], "]"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"\[Omega]0", "^", "2"}]}], ")"}]}], "]"}]}], "-", 
      RowBox[{"4", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "/", 
         RowBox[{"m", "^", "2"}]}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"\[Omega]0", "^", "2"}]}], ")"}]}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[ScriptCapitalU]", "[", "\"\<FF\>\"", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"8", "*", 
       RowBox[{"Log", "[", "\[Beta]", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Beta]"}], ")"}]}], ")"}], "/", "\[Beta]"}], 
         "-", 
         RowBox[{"2", "*", "\[Beta]"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Beta]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "*", 
         RowBox[{"Log", "[", "\[Beta]", "]"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Beta]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "]"}]}], ")"}], "/", 
       "\[Beta]"}], "-", 
      RowBox[{"8", "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "\[Beta]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Beta]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "]"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "\[Beta]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "]"}]}], ")"}], "/", 
       "\[Beta]"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "*", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Beta]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "]"}]}], ")"}], "/", 
          "\[Beta]"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"\[Omega]0", "^", "2"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", "\[Beta]"}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}], "-", 
           RowBox[{"4", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "*", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "*", "\[Beta]"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}]}]}], "]"}]}]}], ")"}]}], 
        ")"}], "/", "\[Beta]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[ScriptCapitalU]", "[", "\"\<IF\>\"", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", "*", "\[Beta]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{"8", "*", 
       RowBox[{"Log", "[", "\[Beta]", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", "*", "\[Beta]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}], "]"}]}], "-", 
      RowBox[{"8", "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "\[Beta]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", "*", "\[Beta]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "c", "*", "\[Beta]"}], "+", 
         RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "c", "*", "\[Beta]"}], "+", 
         RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"8", "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", "*", "\[Beta]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"\[Omega]0", "^", "2"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{"8", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "c"}], ")"}], "*", "\[Beta]"}], ")"}], "/", 
             
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "c"}], ")"}], "*", "\[Beta]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Beta]"}], ")"}]}]}], "]"}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "c"}], ")"}], "*", "\[Beta]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "c"}], ")"}], "*", "\[Beta]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "*", "c", "*", "\[Beta]"}], "+", 
              RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}], ")"}]}]}], "]"}], 
         "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", "*", "c", "*", "\[Beta]"}], "+", 
              RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"c", "*", "\[Beta]"}]}], ")"}]}], ")"}]}]}], "]"}]}], 
        ")"}]}]}]}]}], "}"}]}]], "Input",
 ExpressionUUID -> "dfd1f7a6-c336-4529-929f-871c838dac24"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FormBox[
      SubscriptBox["\[ScriptCapitalU]", "\<\"II\"\>"],
      TraditionalForm], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"4", " ", 
        RowBox[{"log", "(", 
         FractionBox["s", 
          SuperscriptBox["m", "2"]], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox["s", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Omega]", "0"],
             TraditionalForm], "2"]}]], ")"}]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"log", "(", 
        FractionBox["s", 
         SuperscriptBox["m", "2"]], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"log", "(", 
        FractionBox["s", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Omega]", "0"],
            TraditionalForm], "2"]}]], ")"}]}], "+", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "-", "3"}], ")"}]}]}]}], ",", 
    RowBox[{
     FormBox[
      SubscriptBox["\[ScriptCapitalU]", "\<\"FF\"\>"],
      TraditionalForm], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"1", "-", "\[Beta]"}], 
          RowBox[{"\[Beta]", "+", "1"}]], ")"}], " ", 
        RowBox[{"log", "(", "\[Beta]", ")"}]}], "\[Beta]"], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"1", "-", "\[Beta]"}], 
          RowBox[{"\[Beta]", "+", "1"}]], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"2", " ", "\[Beta]"}], 
          RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "\[Beta]"], "+", 
      RowBox[{"8", " ", 
       RowBox[{"log", "(", "\[Beta]", ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Beta]"}], ")"}]}], "\[Beta]"]}], "-", 
         RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", 
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{"1", "-", "\[Beta]"}], 
         RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{"2", " ", "\[Beta]"}], 
         RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[Beta]"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}], " ", 
           TemplateBox[{"2",FractionBox[
              RowBox[{"2", " ", "\[Beta]"}], 
              RowBox[{"\[Beta]", "+", "1"}]]},
            "PolyLog"]}]}], ")"}]}], "\[Beta]"], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{"1", "-", "\[Beta]"}], 
              RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "\[Beta]"]}], "-", 
         "4"}], ")"}], " ", 
       RowBox[{"log", "(", 
        FractionBox["s", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Omega]", "0"],
            TraditionalForm], "2"]}]], ")"}]}]}]}], ",", 
    RowBox[{
     FormBox[
      SubscriptBox["\[ScriptCapitalU]", "\<\"IF\"\>"],
      TraditionalForm], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"\[Beta]", " ", "c"}]}], ")"}]}], 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Beta]", "2"]}]], ")"}]}], 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], "-", 
        RowBox[{"2", " ", "\[Beta]", " ", "c"}], "+", "1"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Beta]", " ", "c"}], "+", "1"}], ")"}]}], 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Beta]", "2"]}]], ")"}]}], 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]", " ", "c"}], "+", "1"}]], "+", 
      RowBox[{"8", " ", 
       RowBox[{"log", "(", "\[Beta]", ")"}], " ", 
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]", " ", "c"}], "+", "1"}], 
         RowBox[{"1", "-", 
          RowBox[{"\[Beta]", " ", "c"}]}]], ")"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{"2", " ", "\[Beta]"}], 
         RowBox[{"\[Beta]", "+", "1"}]], ")"}], " ", 
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]", " ", "c"}], "+", "1"}], 
         RowBox[{"1", "-", 
          RowBox[{"\[Beta]", " ", "c"}]}]], ")"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]", " ", "c"}], "+", "1"}], 
         RowBox[{"1", "-", 
          RowBox[{"\[Beta]", " ", "c"}]}]], ")"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{"2",FractionBox[
            RowBox[{
              SuperscriptBox["\[Beta]", "2"], "-", 
              RowBox[{"2", " ", "c", " ", "\[Beta]"}], "+", "1"}], 
            RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"1", "-", 
                  RowBox[{"c", " ", "\[Beta]"}]}], ")"}]}]]},
          "PolyLog"], "-", 
         TemplateBox[{"2",FractionBox[
            RowBox[{
              SuperscriptBox["\[Beta]", "2"], "+", 
              RowBox[{"2", " ", "c", " ", "\[Beta]"}], "+", "1"}], 
            RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"c", " ", "\[Beta]"}], "+", "1"}], ")"}]}]]},
          "PolyLog"], "-", 
         TemplateBox[{"2",FractionBox[
            RowBox[{
              RowBox[{"(", 
                RowBox[{"1", "-", "c"}], ")"}], " ", "\[Beta]"}], 
            RowBox[{"\[Beta]", "+", "1"}]]},
          "PolyLog"], "+", 
         TemplateBox[{"2",FractionBox[
            RowBox[{
              RowBox[{"(", 
                RowBox[{"c", "+", "1"}], ")"}], " ", "\[Beta]"}], 
            RowBox[{"\[Beta]", "+", "1"}]]},
          "PolyLog"], "-", 
         TemplateBox[{"2",FractionBox[
            RowBox[{
              RowBox[{"(", 
                RowBox[{"1", "-", "c"}], ")"}], " ", "\[Beta]"}], 
            RowBox[{"1", "-", 
              RowBox[{"c", " ", "\[Beta]"}]}]]},
          "PolyLog"], "+", 
         TemplateBox[{"2",FractionBox[
            RowBox[{
              RowBox[{"(", 
                RowBox[{"c", "+", "1"}], ")"}], " ", "\[Beta]"}], 
            RowBox[{
              RowBox[{"c", " ", "\[Beta]"}], "+", "1"}]]},
          "PolyLog"]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]", " ", "c"}], "+", "1"}], 
         RowBox[{"1", "-", 
          RowBox[{"\[Beta]", " ", "c"}]}]], ")"}], " ", 
       RowBox[{"log", "(", 
        FractionBox["s", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Omega]", "0"],
            TraditionalForm], "2"]}]], ")"}]}]}]}]}], "}"}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "25c6211b-5be0-4dce-843a-dba43f6f1c6e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Matrix \[ScriptCapitalM]", "Subsection",
 CellChangeTimes->{3.950653598284561*^9},
 ExpressionUUID -> "bf35d161-ef9f-454e-aa8b-e56a41c30456"],

Cell[TextData[{
 "Matrix ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalM]", "ij"], "=", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalT]", "i"], 
      SubscriptBox["\[ScriptCapitalT]", "j"]}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],
  ExpressionUUID -> "a6caf787-aa60-4e7b-a1e0-f16863a0313b"],
 ", i,j\[Element]{1,3,4}, see Eq. (3.5) [JHEP 08 (2025) 118]"
}], "Text",
 ExpressionUUID -> "04e1b4e8-cf73-43ae-b201-afb12353f228"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[ScriptCapitalM]", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", "^", "2"}]}], ")"}], "*", 
         RowBox[{"\[Beta]", "^", "4"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "3"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", "c", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", "^", "2"}]}], ")"}], "*", 
         RowBox[{"\[Beta]", "^", "3"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "3"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", "^", "2"}]}], ")"}], "*", 
         RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "2"}]}]}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", "c", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", "^", "2"}]}], ")"}], "*", 
         RowBox[{"\[Beta]", "^", "3"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "3"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", "^", "2"}]}], ")"}], "*", 
         RowBox[{"\[Beta]", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"c", "^", "2"}], "*", 
            RowBox[{"\[Beta]", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "4"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", "c", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", "^", "2"}]}], ")"}], "*", 
         RowBox[{"\[Beta]", "^", "3"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "3"}]}]}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", "^", "2"}]}], ")"}], "*", 
         RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "2"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", "c", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", "^", "2"}]}], ")"}], "*", 
         RowBox[{"\[Beta]", "^", "3"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "3"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"4", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", "^", "2"}]}], ")"}], "*", 
          RowBox[{"\[Beta]", "^", "2"}]}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}], "^", "2"}]}]}], "}"}]}], 
   "}"}]}]], "Input",
 ExpressionUUID -> "c36c3da3-78af-4fc6-b5a9-5796f929a86b"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "4"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "3"]], 
      FractionBox[
       RowBox[{"32", " ", "c", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "3"]], 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "2"]]},
     {
      FractionBox[
       RowBox[{"32", " ", "c", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "3"]], 
      FractionBox[
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}], "-", "1"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "4"]], 
      FractionBox[
       RowBox[{"16", " ", "c", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "3"]]},
     {
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "2"]], 
      FractionBox[
       RowBox[{"16", " ", "c", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "3"]], 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
         SuperscriptBox["\[Beta]", "2"]}], "+", "8"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], "2"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "b2f75f68-35ae-48b8-a39c-6eaaca1cae9c"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["C-odd correction", "Section",
 ExpressionUUID -> "3a4a4a65-370e-4607-a3a7-29acd8c625b1"],

Cell[CellGroupData[{

Cell["C-odd correction @ 1-loop", "Subsection",
 ExpressionUUID -> "4e858c29-19ca-42bd-b477-6c7009a8c40e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq`deltaOddOneLoop", "=", 
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\"\<C-odd\>\"", ",", "\"\<(1)\>\""}], "]"}], " ", "\[Equal]", 
   RowBox[{"a", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalH]", "[", 
            RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "+", 
      RowBox[{"\[ScriptCapitalU]", "[", "\"\<IF\>\"", "]"}]}], 
     ")"}]}]}]}]], "Input",
 ExpressionUUID -> "5dfd8e56-e207-4619-96ef-fa3091f748ad"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]","\"C-odd\"","\"(1)\""},
     "Subsuperscript"],
    TraditionalForm], "\[LongEqual]", 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "(", 
         RowBox[{
          FormBox[
           
           TemplateBox[{
            "\[ScriptCapitalH]",
             TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
             TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
            "Subsuperscript"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            
            TemplateBox[{
             "\[ScriptCapitalH]",
              TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
              TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
             "Subsuperscript"],
            TraditionalForm], "\[Dagger]"]}], ")"}]}], 
       SuperscriptBox[
        TemplateBox[{FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]], "+", 
      FormBox[
       SubscriptBox["\[ScriptCapitalU]", "\<\"IF\"\>"],
       TraditionalForm]}], ")"}]}]}], TraditionalForm]], "Output",
 ExpressionUUID -> "57c3629b-201b-4233-ae9f-b4f9e9fceda1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule`TwoReH21H10", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{"2", ",", "1"}], "]"}], 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalH]", "[", 
            RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "\[Rule]", 
      FractionBox[
       RowBox[{"2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"H21", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"expr_G", ":>", "expr"}], ",", 
             RowBox[{"expr_Complex", "\[Rule]", "0"}]}], "}"}]}], ")"}], ".", 
         "\[ScriptCapitalM]", ".", "H10"}]}], 
       RowBox[{"H10", ".", "\[ScriptCapitalM]", ".", "H10"}]]}], "//", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"_G", ",", "_Log"}], "}"}], ",", "Simplify"}], "]"}], 
      "&"}]}], "//", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ReplaceRepeated", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"x_.", " ", 
            RowBox[{"(", 
             RowBox[{"expr1", ":", 
              RowBox[{"_G", "+", "_."}]}], ")"}]}], "+", 
           RowBox[{"x_.", 
            RowBox[{"(", 
             RowBox[{"expr2", ":", 
              RowBox[{"_G", "+", "_."}]}], ")"}]}]}], "\[RuleDelayed]", 
          RowBox[{"x", 
           RowBox[{"(", 
            RowBox[{"expr1", "+", "expr2"}], ")"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"x_.", " ", 
            RowBox[{"(", 
             RowBox[{"expr1", ":", 
              RowBox[{"_G", "+", "_."}]}], ")"}]}], "+", 
           RowBox[{"y_.", " ", 
            RowBox[{"(", 
             RowBox[{"expr2", ":", 
              RowBox[{"_G", "+", "_."}]}], ")"}]}]}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"x", 
            RowBox[{"(", 
             RowBox[{"expr1", "-", "expr2"}], ")"}]}], "/;", 
           RowBox[{"y", "\[Equal]", 
            RowBox[{"-", "x"}]}]}]}]}], "\[IndentingNewLine]", "}"}]}], "]"}],
      "&"}]}]}], ";"}]], "Input",
 ExpressionUUID -> "a954baac-7853-499e-8b3a-26d9752680ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule`deltaOddOneLoop", "=", 
   RowBox[{"Rule", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"eq`deltaOddOneLoop", "/.", 
       RowBox[{
       "{", "\[IndentingNewLine]", "rule`TwoReH21H10", "\[IndentingNewLine]", 
        "}"}]}], "/.", "rule`U"}], ")"}]}]}], ";"}]], "Input",
 ExpressionUUID -> "86b0db01-c4f1-4ac5-a42f-e673c7950dbd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["C-odd correction @ 2-loops", "Subsection",
 ExpressionUUID -> "eba42529-6577-4d7e-b06d-da193c5656bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq`deltaOddTwoLoop", "=", 
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\"\<C-odd\>\"", ",", "\"\<(2)\>\""}], "]"}], " ", "\[Equal]", 
   "\n", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{"2", ",", "1"}], "]"}], 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalH]", "[", 
            RowBox[{"1", ",", "1"}], "]"}], "\[Dagger]"]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{"2", ",", "2"}], "]"}], 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalH]", "[", 
            RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{"1", ",", "1"}], "]"}], 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalH]", "[", 
            RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"]}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalU]", "[", "\"\<IF\>\"", "]"}]}], 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"\[ScriptCapitalH]", "[", 
              RowBox[{"2", ",", "1"}], "]"}], 
             SuperscriptBox[
              RowBox[{"\[ScriptCapitalH]", "[", 
               RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"Abs", "[", 
            RowBox[{"\[ScriptCapitalH]", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "+", 
         RowBox[{"\[ScriptCapitalU]", "[", "\"\<IF\>\"", "]"}]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalU]", "[", "\"\<FF\>\"", "]"}], "+", 
         RowBox[{"\[ScriptCapitalU]", "[", "\"\<II\>\"", "]"}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 ExpressionUUID -> "89cd9075-ef2c-45a9-bd4a-c97683984f42"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]","\"C-odd\"","\"(2)\""},
     "Subsuperscript"],
    TraditionalForm], "\[LongEqual]", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[ScriptCapitalU]", "\<\"FF\"\>"],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[ScriptCapitalU]", "\<\"II\"\>"],
          TraditionalForm]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"Re", "(", 
            RowBox[{
             FormBox[
              
              TemplateBox[{
               "\[ScriptCapitalH]",
                TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
                TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
               "Subsuperscript"],
              TraditionalForm], " ", 
             SuperscriptBox[
              FormBox[
               
               TemplateBox[{
                "\[ScriptCapitalH]",
                 TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
                 TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
                "Subsuperscript"],
               TraditionalForm], "\[Dagger]"]}], ")"}]}], 
          SuperscriptBox[
           TemplateBox[{FormBox[
              TemplateBox[{"\[ScriptCapitalH]", 
                TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
                TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
              TraditionalForm]},
            "Abs"], "2"]], "+", 
         FormBox[
          SubscriptBox["\[ScriptCapitalU]", "\<\"IF\"\>"],
          TraditionalForm]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[ScriptCapitalU]", "\<\"IF\"\>"],
         TraditionalForm], " ", 
        RowBox[{"Re", "(", 
         RowBox[{
          FormBox[
           
           TemplateBox[{
            "\[ScriptCapitalH]",
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
             TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
            "Subsuperscript"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            
            TemplateBox[{
             "\[ScriptCapitalH]",
              TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
              TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
             "Subsuperscript"],
            TraditionalForm], "\[Dagger]"]}], ")"}]}], 
       SuperscriptBox[
        TemplateBox[{FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "(", 
         RowBox[{
          FormBox[
           
           TemplateBox[{
            "\[ScriptCapitalH]",
             TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
             TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
            "Subsuperscript"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            
            TemplateBox[{
             "\[ScriptCapitalH]",
              TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
              TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
             "Subsuperscript"],
            TraditionalForm], "\[Dagger]"]}], ")"}]}], 
       SuperscriptBox[
        TemplateBox[{FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "(", 
         RowBox[{
          FormBox[
           
           TemplateBox[{
            "\[ScriptCapitalH]",
             TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
             TemplateBox[{"\"(\"", "2", "\")\""}, "RowDefault"]},
            "Subsuperscript"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            
            TemplateBox[{
             "\[ScriptCapitalH]",
              TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
              TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
             "Subsuperscript"],
            TraditionalForm], "\[Dagger]"]}], ")"}]}], 
       SuperscriptBox[
        TemplateBox[{FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]]}], ")"}]}]}], TraditionalForm]], "Output",
 ExpressionUUID -> "eed17b46-2617-4f83-92af-6f5417738b43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rule`TwoReH11H10", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"1", ",", "1"}], "]"}], 
       SuperscriptBox[
        RowBox[{"\[ScriptCapitalH]", "[", 
         RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"]}], "]"}]}], 
    SuperscriptBox[
     RowBox[{"Abs", "[", 
      RowBox[{"\[ScriptCapitalH]", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "\[Rule]", 
   RowBox[{"(", 
    RowBox[{"Collect", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"H11", "/.", 
           RowBox[{"{", 
            RowBox[{"expr_Complex", "\[Rule]", "0"}], "}"}]}], ")"}], ".", 
         "\[ScriptCapitalM]", ".", "H10"}]}], 
       RowBox[{"H10", ".", "\[ScriptCapitalM]", ".", "H10"}]], ",", "_Log", 
      ",", "Simplify"}], "]"}], ")"}]}]}]], "Input",
 ExpressionUUID -> "dcff6b96-14b6-4219-bdfd-2808aa601565"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"Re", "(", 
      RowBox[{
       FormBox[
        TemplateBox[{
         "\[ScriptCapitalH]",TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
          TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
         "Subsuperscript"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         TemplateBox[{
          "\[ScriptCapitalH]",
           TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
           TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
          "Subsuperscript"],
         TraditionalForm], "\[Dagger]"]}], ")"}]}], 
    SuperscriptBox[
     TemplateBox[{FormBox[
        TemplateBox[{"\[ScriptCapitalH]", 
          TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
          TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
         "Subsuperscript", SyntaxForm -> SubsuperscriptBox], TraditionalForm]},
      "Abs"], "2"]], "\[Rule]", 
   RowBox[{
    RowBox[{
     FractionBox["8", "9"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["\[Beta]", "2"]}], "-", "22"}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "\[Beta]", " ", 
      RowBox[{"log", "(", 
       FractionBox[
        RowBox[{"1", "-", "\[Beta]"}], 
        RowBox[{"\[Beta]", "+", "1"}]], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Beta]", "4"]}]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["\[Beta]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Beta]", "4"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "-", "3"}], ")"}], " ", 
         SuperscriptBox["c", "2"]}], "-", "21"}], ")"}]}], 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["\[Beta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["c", "2"], "-", "1"}], ")"}]}], "+", "6"}]], "+", 
    RowBox[{
     FractionBox["20", "3"], " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}]}]}]}], TraditionalForm]], "Output",
 ExpressionUUID -> "90f92787-a2b8-4982-b1a9-c12e39b6a242"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule`TwoReH21H11", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalH]", "[", 
         RowBox[{"2", ",", "1"}], "]"}], 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "\[Dagger]"]}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"H10", ".", "\[ScriptCapitalM]", ".", "H10"}]], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"H21", ".", "\[ScriptCapitalM]", ".", 
           RowBox[{"(", 
            RowBox[{"H11", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"expr_G", ":>", "expr"}], ",", 
               RowBox[{"expr_Complex", ":>", 
                RowBox[{"Conjugate", "[", "expr", "]"}]}]}], "}"}]}], ")"}]}],
           "\[IndentingNewLine]", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"H21", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"expr_G", ":>", "expr"}], ",", 
               RowBox[{"expr_Complex", ":>", 
                RowBox[{"Conjugate", "[", "expr", "]"}]}]}], "}"}]}], ")"}], 
           ".", "\[ScriptCapitalM]", ".", "H11"}]}], "\[IndentingNewLine]", 
         ")"}]}], "//", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"_G", ",", "_Log"}], "}"}], ",", "Factor"}], "]"}], 
        "&"}]}], "//", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ReplaceRepeated", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"x_.", " ", 
              RowBox[{"(", 
               RowBox[{"expr1", ":", 
                RowBox[{"_G", "+", "_."}]}], ")"}]}], "+", 
             RowBox[{"x_.", 
              RowBox[{"(", 
               RowBox[{"expr2", ":", 
                RowBox[{"_G", "+", "_."}]}], ")"}]}]}], "\[RuleDelayed]", 
            RowBox[{"x", 
             RowBox[{"(", 
              RowBox[{"expr1", "+", "expr2"}], ")"}]}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"x_.", " ", 
              RowBox[{"(", 
               RowBox[{"expr1", ":", 
                RowBox[{"_G", "+", "_."}]}], ")"}]}], "+", 
             RowBox[{"y_.", " ", 
              RowBox[{"(", 
               RowBox[{"expr2", ":", 
                RowBox[{"_G", "+", "_."}]}], ")"}]}]}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"x", 
              RowBox[{"(", 
               RowBox[{"expr1", "-", "expr2"}], ")"}]}], "/;", 
             RowBox[{"y", "\[Equal]", 
              RowBox[{"-", "x"}]}]}]}]}], "\[IndentingNewLine]", "}"}]}], 
        "]"}], "&"}]}], ")"}]}]}], ";"}]], "Input",
 ExpressionUUID -> "d0ff7f68-a591-41ae-8fb8-980f91f88615"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule`TwoReH22H10", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalH]", "[", 
         RowBox[{"2", ",", "2"}], "]"}], 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"]}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "\[Rule]", 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"H22", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"expr_G", ":>", "expr"}], ",", 
            RowBox[{"expr_Complex", "->", "0"}]}], "}"}]}], ")"}], ".", 
        "\[ScriptCapitalM]", ".", "H10"}]}], 
      RowBox[{"H10", ".", "\[ScriptCapitalM]", ".", "H10"}]], ")"}]}]}], 
  ";"}]], "Input",
 ExpressionUUID -> "303204e8-76f6-4834-8b3c-43b7efeff3ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule`deltaOddTwoLoop", "=", 
   RowBox[{"Rule", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"eq`deltaOddTwoLoop", "/.", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
        "rule`TwoReH21H10", ",", "\[IndentingNewLine]", "rule`TwoReH11H10", 
         ",", "\[IndentingNewLine]", "rule`TwoReH21H11", ",", 
         "\[IndentingNewLine]", "rule`TwoReH22H10"}], "\[IndentingNewLine]", 
        "}"}]}], "/.", "rule`U"}], ")"}]}]}], ";"}]], "Input",
 ExpressionUUID -> "51570d9f-0b30-409c-b9e6-485774cc61f4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Numerical values @ ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalEpsilon]", "beam"], "=", 
      RowBox[{"1", "GeV"}]}], ",", " ", 
     RowBox[{"c", "=", 
      RowBox[{"1", "/", "3"}]}]}], "}"}], TraditionalForm]],
  ExpressionUUID -> "f40ed9a4-8f8c-4ff0-bb9c-8d62d6edc7f5"]
}], "Section",
 ExpressionUUID -> "473ccc14-c4a0-4db1-9334-de344afbf900"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "numerical", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"numerical", "::", "usage"}], "=", 
   "\"\<numerical[expr, Ebeam, cos, mmu, prec] \[LongDash] numerically \
evaluates expr using values for Ebeam = Sqrt[s]/2, cos(\[Theta]) = cos, muon \
mass M = mmu,\\\n\\n- [NOTE]: {Ebeam, cos, mmu} are assumed to be exact \
numbers\\\n\\n- [NOTE]: default parameters: Ebeam = 1, cos = 1/3, mmu = \
105/1000, prec = 20\\\n\\n- [NOTE]: it keeps the electron mass logarithm \
L=log(s/m^2) and the soft logarithm L\[Omega]=log(s/(4 \[Omega]0^2)) \
unevaluated\\\n\\n- [NOTE]: prec is used for internal precision of Goncharov \
polylogarithms evaluation,\\\n\\n- [NOTE]: result is returned after applying \
with Chop[], which uses tolerance of 10^(-10)\\\n\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"numerical", "[", 
    RowBox[{"expr_", ",", 
     RowBox[{"Ebeam_", ":", "1"}], 
     RowBox[{"(*", "GeV", "*)"}], ",", 
     RowBox[{"cos_", ":", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"mmu_", ":", 
      RowBox[{"105", "/", "1000"}]}], 
     RowBox[{"(*", "GeV", "*)"}], ",", 
     RowBox[{"prec_Integer", ":", "20"}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "=", 
        SqrtBox[
         RowBox[{"1", "-", 
          FractionBox[
           SuperscriptBox["mmu", "2"], 
           SuperscriptBox["Ebeam", "2"]]}]]}], ",", 
       RowBox[{"c", "=", "cos"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"ginshN", "[", 
           RowBox[{
            RowBox[{"expr", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"Log", "[", 
                 FractionBox["s", 
                  SuperscriptBox["m", "2"]], "]"}], "\[Rule]", "L"}], ",", 
               RowBox[{
                RowBox[{"Log", "[", 
                 FractionBox["s", 
                  RowBox[{"4", 
                   SuperscriptBox["\[Omega]0", "2"]}]], "]"}], "\[Rule]", 
                SubscriptBox["L", "\[Omega]"]}]}], "}"}]}], ",", "prec"}], 
           "]"}], ",", "prec"}], "]"}], "]"}], "//", "\[IndentingNewLine]", 
       "Chop"}], "//", "\[IndentingNewLine]", 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"L", "\[Rule]", 
          RowBox[{"Log", "[", 
           FractionBox["s", 
            SuperscriptBox["m", "2"]], "]"}]}], ",", 
         RowBox[{
          SubscriptBox["L", "\[Omega]"], "\[Rule]", 
          RowBox[{"Log", "[", 
           FractionBox["s", 
            RowBox[{"4", 
             SuperscriptBox["\[Omega]0", "2"]}]], "]"}]}]}], "}"}], "]"}]}]}],
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Information", "[", "numerical", "]"}]}], "Input",
 ExpressionUUID -> "6c7cd624-dcc3-43da-aef5-d3bba26ba165"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"numerical[expr, Ebeam, cos, mmu, prec] \[LongDash] numerically \
evaluates expr using values for Ebeam = Sqrt[s]/2, cos(\[Theta]) = cos, muon \
mass M = mmu,\\n- [NOTE]: {Ebeam, cos, mmu} are assumed to be exact \
numbers\\n- [NOTE]: default parameters: Ebeam = 1, cos = 1/3, mmu = 105/1000, \
prec = 20\\n- [NOTE]: it keeps the electron mass logarithm L=log(s/m^2) and \
the soft logarithm L\[Omega]=log(s/(4 \[Omega]0^2)) unevaluated\\n- [NOTE]: \
prec is used for internal precision of Goncharov polylogarithms \
evaluation,\\n- [NOTE]: result is returned after applying with Chop[], which \
uses tolerance of 10^(-10)\"\>", "MSG"]], "Print", "PrintUsage",
 CellTags->"Info343987769305-8006339"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {GridBox[{
       {
        RowBox[{
         RowBox[{"numerical", "[", 
          RowBox[{"expr_", ",", 
           RowBox[{"Ebeam_", ":", "1"}], ",", 
           RowBox[{"cos_", ":", 
            FractionBox["1", "3"]}], ",", 
           RowBox[{"mmu_", ":", 
            FractionBox["21", "200"]}], ",", 
           RowBox[{"prec_Integer", ":", "20"}]}], "]"}], ":=", 
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Beta]", "=", 
              SqrtBox[
               RowBox[{"1", "-", 
                FractionBox[
                 SuperscriptBox["mmu", "2"], 
                 SuperscriptBox["Ebeam", "2"]]}]]}], ",", 
             RowBox[{"c", "=", "cos"}]}], "}"}], ",", 
           RowBox[{
            RowBox[{"ReplaceAll", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"L", "\[Rule]", 
                RowBox[{"Log", "[", 
                 FractionBox["s", 
                  SuperscriptBox["m", "2"]], "]"}]}], ",", 
               RowBox[{
                RowBox[{"\<\"Subscript\"\>", "[", 
                 RowBox[{"L", ",", "\[Omega]"}], "]"}], "\[Rule]", 
                RowBox[{"Log", "[", 
                 FractionBox["s", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Omega]0", "2"]}]], "]"}]}]}], "}"}], 
             "]"}], "[", 
            RowBox[{"Chop", "[", 
             RowBox[{"Expand", "[", 
              RowBox[{"N", "[", 
               RowBox[{
                RowBox[{"ginshN", "[", 
                 RowBox[{
                  RowBox[{"expr", "/.", "\[VeryThinSpace]", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Log", "[", 
                    FractionBox["s", 
                    SuperscriptBox["m", "2"]], "]"}], "\[Rule]", "L"}], ",", 
                    RowBox[{
                    RowBox[{"Log", "[", 
                    FractionBox["s", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Omega]0", "2"]}]], "]"}], "\[Rule]", 
                    RowBox[{"\<\"Subscript\"\>", "[", 
                    RowBox[{"L", ",", "\[Omega]"}], "]"}]}]}], "}"}]}], ",", 
                  "prec"}], "]"}], ",", "prec"}], "]"}], "]"}], "]"}], 
            "]"}]}], "]"}]}]}
      },
      BaselinePosition->{Baseline, {1, 1}},
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{"Columns" -> {{
           Scaled[0.999]}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  Definition[$CellContext`numerical],
  Editable->False]], "Print",
 CellTags->"Info343987769305-8006339"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Soft factors",
 " @ ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[CapitalEpsilon]", "beam"], "=", 
       RowBox[{"1", "GeV"}]}], ",", " ", 
      RowBox[{"c", "=", 
       RowBox[{"1", "/", "3"}]}]}], "}"}]}], TraditionalForm]],
  ExpressionUUID -> "957eeb2d-348f-48a7-89c1-30d6997e0100"]
}], "Subsection",
 ExpressionUUID -> "477e6105-45ab-4396-b7d4-e7915061d54d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"numerical", "[", "rule`U", "]"}], "//", "TableForm"}]], "Input",
 ExpressionUUID -> "02cd1f23-4763-4b1e-b9f5-fb2b7dfc24f3"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{
        FormBox[
         SubscriptBox["\[ScriptCapitalU]", "\<\"II\"\>"],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"4.`20.", " ", 
           RowBox[{"log", "(", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox["s", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Omega]", "0"],
                TraditionalForm], "2"]}]], ")"}]}]}], "+", 
         RowBox[{"2.`20.", " ", 
          RowBox[{"log", "(", 
           FractionBox["s", 
            SuperscriptBox["m", "2"]], ")"}]}], "+", 
         RowBox[{"4.`20.", " ", 
          RowBox[{"log", "(", 
           FractionBox["s", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Omega]", "0"],
               TraditionalForm], "2"]}]], ")"}]}], "+", 
         "9.15947253478581149177932133316820151375`20."}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["\[ScriptCapitalU]", "\<\"FF\"\>"],
         TraditionalForm], "\[Rule]", 
        RowBox[{"21.41629379610126434336544323117876413877`20.", "-", 
         RowBox[{"19.55375700257941091527745590324360290388`20.", " ", 
          RowBox[{"log", "(", 
           FractionBox["s", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Omega]", "0"],
               TraditionalForm], "2"]}]], ")"}]}]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["\[ScriptCapitalU]", "\<\"IF\"\>"],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         RowBox[{"5.51203362950221918774055421187127319279`20.", " ", 
          RowBox[{"log", "(", 
           FractionBox["s", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Omega]", "0"],
               TraditionalForm], "2"]}]], ")"}]}], "+", 
         "1.0185594612661198678566905631618421060624125043654460319668`20."}]}\
]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 ExpressionUUID -> "ef37f8f7-dc83-44ea-938b-b8c17007c09a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Interference of hard amplitudes @ ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[CapitalEpsilon]", "beam"], "=", 
       RowBox[{"1", "GeV"}]}], ",", " ", 
      RowBox[{"c", "=", 
       RowBox[{"1", "/", "3"}]}]}], "}"}]}], TraditionalForm]],
  ExpressionUUID -> "6e7da2b2-2124-4440-811b-1aa8a2578cc2"]
}], "Subsection",
 ExpressionUUID -> "bbd0ffe8-53c8-40fc-aa3e-54fd63c095f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rule`TwoReH21H10", "//", 
  RowBox[{
   RowBox[{"MapAt", "[", 
    RowBox[{"numerical", ",", "#", ",", 
     RowBox[{"-", "1"}]}], "]"}], "&"}]}]], "Input",
 ExpressionUUID -> "b8fab256-14f1-460b-96db-0ed242c3a96e"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"Re", "(", 
      RowBox[{
       FormBox[
        TemplateBox[{
         "\[ScriptCapitalH]",TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
          TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
         "Subsuperscript"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         TemplateBox[{
          "\[ScriptCapitalH]",
           TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
           TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
          "Subsuperscript"],
         TraditionalForm], "\[Dagger]"]}], ")"}]}], 
    SuperscriptBox[
     TemplateBox[{FormBox[
        TemplateBox[{"\[ScriptCapitalH]", 
          TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
          TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
         "Subsuperscript", SyntaxForm -> SubsuperscriptBox], TraditionalForm]},
      "Abs"], "2"]], "\[Rule]", 
   "1.02376515697414051059456580581831022047`18.242433707233097"}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "5e7a89b6-0c5c-420a-8a3a-60f6485bfb2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rule`TwoReH11H10", "//", 
  RowBox[{
   RowBox[{"MapAt", "[", 
    RowBox[{"numerical", ",", "#", ",", 
     RowBox[{"-", "1"}]}], "]"}], "&"}]}]], "Input",
 ExpressionUUID -> "4af433cf-50ec-4f6f-bb64-161276dfa23a"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"Re", "(", 
      RowBox[{
       FormBox[
        TemplateBox[{
         "\[ScriptCapitalH]",TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
          TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
         "Subsuperscript"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         TemplateBox[{
          "\[ScriptCapitalH]",
           TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
           TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
          "Subsuperscript"],
         TraditionalForm], "\[Dagger]"]}], ")"}]}], 
    SuperscriptBox[
     TemplateBox[{FormBox[
        TemplateBox[{"\[ScriptCapitalH]", 
          TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
          TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
         "Subsuperscript", SyntaxForm -> SubsuperscriptBox], TraditionalForm]},
      "Abs"], "2"]], "\[Rule]", 
   RowBox[{
    RowBox[{"6.66666666666666666666666666666666666667`20.", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}]}], "+", 
    "22.10406017949106312357942272590292939825`20."}]}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "b13da752-266c-49cf-b118-d2778d56d433"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rule`TwoReH21H11", "//", 
  RowBox[{
   RowBox[{"MapAt", "[", 
    RowBox[{"numerical", ",", "#", ",", 
     RowBox[{"-", "1"}]}], "]"}], "&"}]}]], "Input",
 ExpressionUUID -> "5ee00f4f-415a-42bc-9e2d-3cd3b0f419ff"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"Re", "(", 
      RowBox[{
       FormBox[
        TemplateBox[{
         "\[ScriptCapitalH]",TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
          TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
         "Subsuperscript"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         TemplateBox[{
          "\[ScriptCapitalH]",
           TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
           TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
          "Subsuperscript"],
         TraditionalForm], "\[Dagger]"]}], ")"}]}], 
    SuperscriptBox[
     TemplateBox[{FormBox[
        TemplateBox[{"\[ScriptCapitalH]", 
          TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
          TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
         "Subsuperscript", SyntaxForm -> SubsuperscriptBox], TraditionalForm]},
      "Abs"], "2"]], "\[Rule]", 
   RowBox[{
    RowBox[{"3.41255052324713503531521935272770073494`18.03910670461016", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}]}], "-", 
    "12.94914009932180889700338296403059091993`17.751738667610304"}]}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "7844eea1-69ee-4484-b634-6f35ff43829e"]
}, Open  ]],

Cell["\<\
[!] It takes up to ~2 minutes for \[Theta] near 0 or \[Pi]  (\
\[LeftBracketingBar]cos(\[Theta])\[RightBracketingBar]\[Rule]1)\
\>", "Text",
 FontColor->RGBColor[0.6666666666666666, 0., 0.],
 Background->RGBColor[1, 0.85, 0.85],
 ExpressionUUID -> "e73ea276-6888-4283-9a50-7e71a63faaa4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rule`TwoReH22H10", "//", 
  RowBox[{
   RowBox[{"MapAt", "[", 
    RowBox[{"numerical", ",", "#", ",", 
     RowBox[{"-", "1"}]}], "]"}], "&"}]}]], "Input",
 ExpressionUUID -> "b32cb646-cee6-47a6-9321-7d19cf7b7143"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"Re", "(", 
      RowBox[{
       FormBox[
        TemplateBox[{
         "\[ScriptCapitalH]",TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
          TemplateBox[{"\"(\"", "2", "\")\""}, "RowDefault"]},
         "Subsuperscript"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         TemplateBox[{
          "\[ScriptCapitalH]",
           TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
           TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
          "Subsuperscript"],
         TraditionalForm], "\[Dagger]"]}], ")"}]}], 
    SuperscriptBox[
     TemplateBox[{FormBox[
        TemplateBox[{"\[ScriptCapitalH]", 
          TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
          TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
         "Subsuperscript", SyntaxForm -> SubsuperscriptBox], TraditionalForm]},
      "Abs"], "2"]], "\[Rule]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
     "3.67468908633481279182703614124751546189`19.522878745280337", " ", 
      RowBox[{
       SuperscriptBox["log", "2"], "(", 
       FractionBox["s", 
        SuperscriptBox["m", "2"]], ")"}]}]}], "+", 
    RowBox[{
    "38.76352823153030983112411395717657845997`18.894728140307812", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}]}], "-", 
    "56.3900593275515376723082018068731018025`17.26712245845133"}]}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "57ba8d16-bd07-40e1-a1f1-b31c9c260b08"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "C-odd corrections @ ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{" ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[CapitalEpsilon]", "beam"], "=", 
        RowBox[{"1", "GeV"}]}], ",", " ", 
       RowBox[{"c", "=", 
        RowBox[{"1", "/", "3"}]}], ",", " ", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Omega]", "0"], "/", 
         SubscriptBox["\[CapitalEpsilon]", "beam"]}], "=", 
        RowBox[{"1", "/", "10"}]}]}]}], ")"}], "}"}], TraditionalForm]],
  ExpressionUUID -> "5ebe7bbc-1728-43ce-8750-29aeba8c4f54"]
}], "Subsection",
 ExpressionUUID -> "fffecf9b-7179-4a10-9730-af45ba0aab7b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule`deltaOddOneLoop", "//", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{"#", "/", "a"}], "&"}], "]"}]}], "//", 
  RowBox[{
   RowBox[{"MapAt", "[", 
    RowBox[{"numerical", ",", "#", ",", 
     RowBox[{"-", "1"}]}], "]"}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"a", "*", "#"}], "]"}], "&"}], "]"}]}], "//", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["s", 
       SuperscriptBox["m", "2"]], "\[Rule]", 
      FractionBox[
       RowBox[{"4", 
        RowBox[{"(*", 
         SuperscriptBox["GeV", "2"], "*)"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"511", "/", "1000000"}], ")"}], "2"]]}], ",", 
     RowBox[{
      FractionBox["s", 
       RowBox[{"4", 
        SuperscriptBox["\[Omega]0", "2"]}]], "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", 
         RowBox[{"1", "/", "10"}]], ")"}], "2"]}], ",", 
     RowBox[{"a", "\[Rule]", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"1", "/", "137"}], ")"}], 
       RowBox[{"4", "\[Pi]"}]]}]}], "}"}], "]"}]}]}], "Input",
 ExpressionUUID -> "ec5618ee-bd00-4b35-9228-770108ce50bc"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    FormBox[
     TemplateBox[{"\[Delta]","\"C-odd\"","\"(1)\""},
      "Subsuperscript"],
     TraditionalForm], "a"], "\[Rule]", 
   RowBox[{
    RowBox[{"5.51203362950221918774055421187127319279`20.", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "+", 
    "2.04232461824026037845125636994888986341`18.54235813500831"}]}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "782ba755-26ca-4cdd-93da-4d0dd8d8c67d"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]","\"C-odd\"","\"(1)\""},
     "Subsuperscript"],
    TraditionalForm], "\[Rule]", 
   "0.0159306997360363512864287561342978977429633224157665379017`19.\
514060874917178"}], TraditionalForm]], "Output",
 ExpressionUUID -> "782ba755-26ca-4cdd-93da-4d0dd8d8c67d"]
}, Open  ]],

Cell["\<\
[!] It takes up to ~2 minutes for \[Theta] near 0 or \[Pi]  (\
\[LeftBracketingBar]cos(\[Theta])\[RightBracketingBar]\[Rule]1)\
\>", "Text",
 FontColor->RGBColor[0.6666666666666666, 0., 0.],
 Background->RGBColor[1, 0.85, 0.85],
 ExpressionUUID -> "7c2687a0-ced9-4d62-af00-12755db0515d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule`deltaOddTwoLoop", "//", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{"#", "/", 
      SuperscriptBox["a", "2"]}], "&"}], "]"}]}], "//", 
  RowBox[{
   RowBox[{"MapAt", "[", 
    RowBox[{"numerical", ",", "#", ",", 
     RowBox[{"-", "1"}]}], "]"}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       SuperscriptBox["a", "2"], "*", "#"}], "]"}], "&"}], "]"}]}], "//", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["s", 
       SuperscriptBox["m", "2"]], "\[Rule]", 
      FractionBox[
       RowBox[{"4", 
        RowBox[{"(*", 
         SuperscriptBox["GeV", "2"], "*)"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"511", "/", "1000000"}], ")"}], "2"]]}], ",", 
     RowBox[{
      FractionBox["s", 
       RowBox[{"4", 
        SuperscriptBox["\[Omega]0", "2"]}]], "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", 
         RowBox[{"1", "/", "10"}]], ")"}], "2"]}], ",", 
     RowBox[{"a", "\[Rule]", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"1", "/", "137"}], ")"}], 
       RowBox[{"4", "\[Pi]"}]]}]}], "}"}], "]"}]}]}], "Input",
 ExpressionUUID -> "b72e066e-71f0-4aa0-b3fe-87c4522c2281"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    FormBox[
     TemplateBox[{"\[Delta]","\"C-odd\"","\"(2)\""},
      "Subsuperscript"],
     TraditionalForm], 
    SuperscriptBox["a", "2"]], "\[Rule]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
     "22.04813451800887675096221684748509277114`19.69897000433602", " ", 
      RowBox[{"log", "(", 
       FractionBox["s", 
        SuperscriptBox["m", "2"]], ")"}], " ", 
      RowBox[{
       SuperscriptBox["log", "2"], "(", 
       FractionBox["s", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Omega]", "0"],
           TraditionalForm], "2"]}]], ")"}]}]}], "+", 
    RowBox[{
    "39.60165964939152477994644435642214155061`19.068744609427497", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}], " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "-", 
    RowBox[{
    "3.67468908633481279182703614124751546189`19.522878745280337", " ", 
     RowBox[{
      SuperscriptBox["log", "2"], "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}]}], "+", 
    RowBox[{
    "53.05112439969876474238644980421433962867`18.751260499034778", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}]}], "-", 
    RowBox[{
    "85.73283166332334791616839571573537130712`19.69897000433602", " ", 
     RowBox[{
      SuperscriptBox["log", "2"], "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "+", 
    RowBox[{
    "258.60715448905206717129051803570694512617`19.229744747974564", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "+", 
    "15.62074050047531746046611954287814288503`16.654609931043463"}]}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "13af53c8-a119-4f5c-ad16-a35232f4db34"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]","\"C-odd\"","\"(2)\""},
     "Subsuperscript"],
    TraditionalForm], "\[Rule]", 
   RowBox[{
   "-", "0.0018416875195457170009711638642192609654802252278375399794`18.\
715629241447886"}]}], TraditionalForm]], "Output",
 ExpressionUUID -> "13af53c8-a119-4f5c-ad16-a35232f4db34"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["General structure of C-odd corrections @ 1-loop", "Section",
 ExpressionUUID -> "1400d006-c76f-4c51-b58e-910b849a8842"],

Cell[TextData[{
 "Correction ",
 Cell[BoxData[
  FormBox[
   TemplateBox[{"\[Delta]", 
     RowBox[{"C", "-", "odd"}], 
     RowBox[{"(", "1", ")"}]},
    "Subsuperscript"], TraditionalForm]],ExpressionUUID->
  "8379a2b6-3270-43aa-be59-39d6e460dcb6"],
 ":\n- does not contain electron mass logarithms ",
 Cell[BoxData[
  FormBox[
   RowBox[{"L", "=", 
    FormBox[
     RowBox[{"log", "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}],
     TraditionalForm]}], TraditionalForm]],ExpressionUUID->
  "85f40ea4-94b2-44e0-8c49-6dd90dc4926e"],
 " \n- it has single soft photon logarithm ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["L", "\[Omega]"], "=", 
    FormBox[
     RowBox[{"log", "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Omega]", "0", "2"]}]], ")"}],
     TraditionalForm]}], TraditionalForm]],ExpressionUUID->
  "7a99db82-8bb0-46a2-a407-c70ce35f55b6"],
 " which comes from soft photon factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalU]", "IF"], "=", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"Re", "[", 
       SubscriptBox["\[ScriptCapitalV]", "IF"], "]"}]}], "+", 
     SubscriptBox["\[ScriptCapitalW]", "IF"]}]}], TraditionalForm]],
  ExpressionUUID->"7e4460f4-0450-464e-9b04-4bceb8022e27"]
}], "Text",ExpressionUUID->"bc258b56-ee77-45e9-ad46-9e0b9c3508e8"],

Cell[CellGroupData[{

Cell[BoxData["eq`deltaOddOneLoop"], "Input",
 ExpressionUUID -> "026a2f5f-2750-4405-bbca-3f0bbc28e854"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]","\"C-odd\"","\"(1)\""},
     "Subsuperscript"],
    TraditionalForm], "\[LongEqual]", 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "(", 
         RowBox[{
          FormBox[
           
           TemplateBox[{
            "\[ScriptCapitalH]",
             TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
             TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
            "Subsuperscript"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            
            TemplateBox[{
             "\[ScriptCapitalH]",
              TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
              TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
             "Subsuperscript"],
            TraditionalForm], "\[Dagger]"]}], ")"}]}], 
       SuperscriptBox[
        TemplateBox[{FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]], "+", 
      FormBox[
       SubscriptBox["\[ScriptCapitalU]", "\<\"IF\"\>"],
       TraditionalForm]}], ")"}]}]}], TraditionalForm]], "Output",
 ExpressionUUID -> "df95f558-9a5d-4df9-8c85-370097bd9318"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule`delta1", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"coeffs", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"Last", "[", "rule`deltaOddOneLoop", "]"}], "a"], ",", 
         RowBox[{"Log", "[", 
          FractionBox["s", 
           RowBox[{"4", 
            SuperscriptBox["\[Omega]0", "2"]}]], "]"}]}], "]"}]}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cs", "=", 
          RowBox[{"Array", "[", 
           RowBox[{"C", ",", 
            RowBox[{"Length", "[", "coeffs", "]"}], ",", "0"}], "]"}]}], ",", 
         
         RowBox[{"powers", "=", 
          RowBox[{"Array", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Log", "[", 
               FractionBox["s", 
                RowBox[{"4", 
                 SuperscriptBox["\[Omega]0", "2"]}]], "]"}], "^", "#"}], 
             "&"}], ",", 
            RowBox[{"Length", "[", "coeffs", "]"}], ",", "0"}], "]"}]}]}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"First", "[", "rule`deltaOddOneLoop", "]"}], "\[Rule]", 
          RowBox[{"a", " ", 
           RowBox[{"Total", "[", 
            RowBox[{"Cs", "*", "powers"}], "]"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Thread", "[", 
          RowBox[{"Cs", "\[Rule]", "coeffs"}], "]"}]}], "\[IndentingNewLine]",
         "}"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"rule`delta1", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"rule`Csimple1", "=", 
  RowBox[{"rule`delta1", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "1"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.969418309028804*^9, 3.969418353708646*^9}},
 ExpressionUUID -> "8db1337c-08bc-4e29-9197-a4b4d61062a3"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]","\"C-odd\"","\"(1)\""},
     "Subsuperscript"],
    TraditionalForm], "\[Rule]", 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        TagBox["c",
         C], "1"], " ", 
       RowBox[{"log", "(", 
        FractionBox["s", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Omega]", "0"],
            TraditionalForm], "2"]}]], ")"}]}], "+", 
      SubscriptBox[
       TagBox["c",
        C], "0"]}], ")"}]}]}], TraditionalForm]], "Output",
 ExpressionUUID -> "980dbe3b-6080-4e7d-a931-c24e945794d3"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox[
    TagBox["c",
     C], "1"], "\[Rule]", 
   RowBox[{"8", " ", 
    RowBox[{"log", "(", 
     FractionBox[
      RowBox[{
       RowBox[{"\[Beta]", " ", "c"}], "+", "1"}], 
      RowBox[{"1", "-", 
       RowBox[{"\[Beta]", " ", "c"}]}]], ")"}]}]}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "980dbe3b-6080-4e7d-a931-c24e945794d3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["General structure of  C-odd corrections @ 2-loop", "Section",
 ExpressionUUID -> "020d18b9-bb6d-4bcb-a0c9-262edb28f1f1"],

Cell[TextData[{
 "Correction ",
 Cell[BoxData[
  FormBox[
   TemplateBox[{"\[Delta]",RowBox[{"C", "-", "odd"}],RowBox[{"(", "2", ")"}]},
    
    "Subsuperscript"], TraditionalForm]],
  ExpressionUUID -> "1c53a609-1b8a-443e-b332-c450e94fb829"],
 ":\n- contains both electron mass logarithms ",
 Cell[BoxData[
  FormBox[
   RowBox[{"L", "=", 
    FormBox[
     RowBox[{"log", "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}],
     TraditionalForm]}], TraditionalForm]],
  ExpressionUUID -> "d2b2f259-28b5-407f-839a-8114790cadcf"],
 "  and soft photon logarithm ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["L", "\[Omega]"], "=", 
    FormBox[
     RowBox[{"log", "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Omega]", "0", "2"]}]], ")"}],
     TraditionalForm]}], TraditionalForm]],
  ExpressionUUID -> "7115f092-5215-483d-a383-a0285ab760d9"],
 "\n-  both logarithms appears up to power p=2"
}], "Text",
 ExpressionUUID -> "cd74c7f1-1f9e-44d9-9c94-c930fd7871f9"],

Cell[CellGroupData[{

Cell[BoxData["eq`deltaOddTwoLoop"], "Input",
 ExpressionUUID -> "3c551904-7e25-4d84-8074-ac30ffa1cee8"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]","\"C-odd\"","\"(2)\""},
     "Subsuperscript"],
    TraditionalForm], "\[LongEqual]", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[ScriptCapitalU]", "\<\"FF\"\>"],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[ScriptCapitalU]", "\<\"II\"\>"],
          TraditionalForm]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"Re", "(", 
            RowBox[{
             FormBox[
              
              TemplateBox[{
               "\[ScriptCapitalH]",
                TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
                TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
               "Subsuperscript"],
              TraditionalForm], " ", 
             SuperscriptBox[
              FormBox[
               
               TemplateBox[{
                "\[ScriptCapitalH]",
                 TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
                 TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
                "Subsuperscript"],
               TraditionalForm], "\[Dagger]"]}], ")"}]}], 
          SuperscriptBox[
           TemplateBox[{FormBox[
              TemplateBox[{"\[ScriptCapitalH]", 
                TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
                TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
              TraditionalForm]},
            "Abs"], "2"]], "+", 
         FormBox[
          SubscriptBox["\[ScriptCapitalU]", "\<\"IF\"\>"],
          TraditionalForm]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[ScriptCapitalU]", "\<\"IF\"\>"],
         TraditionalForm], " ", 
        RowBox[{"Re", "(", 
         RowBox[{
          FormBox[
           
           TemplateBox[{
            "\[ScriptCapitalH]",
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
             TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
            "Subsuperscript"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            
            TemplateBox[{
             "\[ScriptCapitalH]",
              TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
              TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
             "Subsuperscript"],
            TraditionalForm], "\[Dagger]"]}], ")"}]}], 
       SuperscriptBox[
        TemplateBox[{FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "(", 
         RowBox[{
          FormBox[
           
           TemplateBox[{
            "\[ScriptCapitalH]",
             TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
             TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
            "Subsuperscript"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            
            TemplateBox[{
             "\[ScriptCapitalH]",
              TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
              TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
             "Subsuperscript"],
            TraditionalForm], "\[Dagger]"]}], ")"}]}], 
       SuperscriptBox[
        TemplateBox[{FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "(", 
         RowBox[{
          FormBox[
           
           TemplateBox[{
            "\[ScriptCapitalH]",
             TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
             TemplateBox[{"\"(\"", "2", "\")\""}, "RowDefault"]},
            "Subsuperscript"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            
            TemplateBox[{
             "\[ScriptCapitalH]",
              TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
              TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
             "Subsuperscript"],
            TraditionalForm], "\[Dagger]"]}], ")"}]}], 
       SuperscriptBox[
        TemplateBox[{FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]]}], ")"}]}]}], TraditionalForm]], "Output",
 ExpressionUUID -> "270c64dc-2d13-4baa-8090-aafbba1c8d0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule`delta2", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"coeffs", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"Last", "[", "rule`deltaOddTwoLoop", "]"}], 
          SuperscriptBox["a", "2"]], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], "]"}], ",", 
           RowBox[{"Log", "[", 
            FractionBox["s", 
             RowBox[{"4", 
              SuperscriptBox["\[Omega]0", "2"]}]], "]"}]}], "}"}]}], "]"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Cs", "=", 
          RowBox[{"Array", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"C", "[", 
              RowBox[{"{", 
               RowBox[{"#1", ",", "#2"}], "}"}], "]"}], "&"}], ",", 
            RowBox[{"Dimensions", "[", "coeffs", "]"}], ",", 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"0", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"Dimensions", "[", "coeffs", "]"}], "]"}]}], "]"}]}], 
           "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"powers", "=", 
          RowBox[{"Array", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Log", "[", 
                FractionBox["s", 
                 SuperscriptBox["m", "2"]], "]"}], "^", "#1"}], 
              RowBox[{
               RowBox[{"Log", "[", 
                FractionBox["s", 
                 RowBox[{"4", 
                  SuperscriptBox["\[Omega]0", "2"]}]], "]"}], "^", "#2"}]}], 
             "&"}], ",", 
            RowBox[{"Dimensions", "[", "coeffs", "]"}], ",", "0"}], "]"}]}]}],
         "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"rule", "=", 
           RowBox[{"Thread", "[", 
            RowBox[{
             RowBox[{"Flatten", "[", "Cs", "]"}], "\[Rule]", 
             RowBox[{"Flatten", "[", "coeffs", "]"}]}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "rule`deltaOddTwoLoop", "]"}], "\[Rule]", 
            RowBox[{
             SuperscriptBox["a", "2"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Total", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{"Cs", "*", "powers"}], "]"}], "]"}], "/.", 
               RowBox[{"Cases", "[", 
                RowBox[{"rule", ",", 
                 RowBox[{"HoldPattern", "[", 
                  RowBox[{"_", "\[Rule]", "0"}], "]"}]}], "]"}]}], ")"}]}]}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"DeleteCases", "[", 
            RowBox[{"rule", ",", 
             RowBox[{"HoldPattern", "[", 
              RowBox[{"_", "\[Rule]", "0"}], "]"}]}], "]"}]}], 
          "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"rule`delta2", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"rule`Csimple2", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"#", "/.", 
          RowBox[{"rule`delta2", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], "&"}], "/@", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"C", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "]"}], ",", 
        RowBox[{"C", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], "]"}], ",", 
        RowBox[{"C", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], "]"}]}], "}"}]}], "//", 
     "Simplify"}], "//", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "c"}], "}"}], ",", "\[Beta]"}], "]"}], 
       "-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", "/", "c"}], "}"}], ",", "\[Beta]"}], "]"}]}], 
      "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"\[Beta]", " ", "c"}]}], 
        RowBox[{"1", "-", 
         RowBox[{"\[Beta]", " ", "c"}]}]], "]"}]}], "]"}]}], 
   ")"}]}]}], "Input",
 CellChangeTimes->{{3.969418388445891*^9, 3.9694183960398273`*^9}},
 ExpressionUUID -> "44d96ee5-fc11-4781-b58d-234f19459ff0"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]","\"C-odd\"","\"(2)\""},
     "Subsuperscript"],
    TraditionalForm], "\[Rule]", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"log", "(", 
        FractionBox["s", 
         SuperscriptBox["m", "2"]], ")"}], " ", 
       RowBox[{
        SuperscriptBox["log", "2"], "(", 
        FractionBox["s", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Omega]", "0"],
            TraditionalForm], "2"]}]], ")"}], " ", 
       SubscriptBox[
        TagBox["c",
         C], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
      RowBox[{
       RowBox[{"log", "(", 
        FractionBox["s", 
         SuperscriptBox["m", "2"]], ")"}], " ", 
       RowBox[{"log", "(", 
        FractionBox["s", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Omega]", "0"],
            TraditionalForm], "2"]}]], ")"}], " ", 
       SubscriptBox[
        TagBox["c",
         C], 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["log", "2"], "(", 
        FractionBox["s", 
         SuperscriptBox["m", "2"]], ")"}], " ", 
       SubscriptBox[
        TagBox["c",
         C], 
        RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}]]}], "+", 
      RowBox[{
       RowBox[{"log", "(", 
        FractionBox["s", 
         SuperscriptBox["m", "2"]], ")"}], " ", 
       SubscriptBox[
        TagBox["c",
         C], 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["log", "2"], "(", 
        FractionBox["s", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Omega]", "0"],
            TraditionalForm], "2"]}]], ")"}], " ", 
       SubscriptBox[
        TagBox["c",
         C], 
        RowBox[{"{", 
         RowBox[{"0", ",", "2"}], "}"}]]}], "+", 
      RowBox[{
       RowBox[{"log", "(", 
        FractionBox["s", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Omega]", "0"],
            TraditionalForm], "2"]}]], ")"}], " ", 
       SubscriptBox[
        TagBox["c",
         C], 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]]}], "+", 
      SubscriptBox[
       TagBox["c",
        C], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "19a4e35e-399d-474c-b6ba-07615047f49e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox[
      TagBox["c",
       C], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "32"}], " ", 
      RowBox[{"log", "(", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Beta]", " ", "c"}], "+", "1"}], 
        RowBox[{"1", "-", 
         RowBox[{"\[Beta]", " ", "c"}]}]], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      TagBox["c",
       C], 
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["16", "3"]}], " ", 
      RowBox[{"log", "(", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Beta]", " ", "c"}], "+", "1"}], 
        RowBox[{"1", "-", 
         RowBox[{"\[Beta]", " ", "c"}]}]], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      TagBox["c",
       C], 
      RowBox[{"{", 
       RowBox[{"0", ",", "2"}], "}"}]], "\[Rule]", 
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}], " ", 
          RowBox[{"log", "(", 
           FractionBox[
            RowBox[{"1", "-", "\[Beta]"}], 
            RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "+", 
         RowBox[{"4", " ", "\[Beta]"}]}], ")"}], " ", 
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]", " ", "c"}], "+", "1"}], 
         RowBox[{"1", "-", 
          RowBox[{"\[Beta]", " ", "c"}]}]], ")"}]}], "\[Beta]"]}]}], "}"}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "19a4e35e-399d-474c-b6ba-07615047f49e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"substitute", " ", "simple", " ", "coefficients"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rule`delta2", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/.", "rule`Csimple2"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"\[Beta]", " ", "c"}], "+", "1"}], 
          RowBox[{"1", "-", 
           RowBox[{"\[Beta]", " ", "c"}]}]], "]"}], ",", 
        RowBox[{"Log", "[", 
         FractionBox["s", 
          RowBox[{"4", 
           SuperscriptBox["\[Omega]0", "2"]}]], "]"}], ",", 
        RowBox[{"Log", "[", 
         FractionBox["s", 
          SuperscriptBox["m", "2"]], "]"}]}], "}"}]}], "]"}], 
    "&"}]}]}]], "Input",
 ExpressionUUID -> "9fed6ba9-3340-4ee3-ac8e-e50175b83769"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]","\"C-odd\"","\"(2)\""},
     "Subsuperscript"],
    TraditionalForm], "\[Rule]", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"log", "(", 
        FractionBox["s", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Omega]", "0"],
            TraditionalForm], "2"]}]], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"log", "(", 
           FractionBox["s", 
            SuperscriptBox["m", "2"]], ")"}], " ", 
          SubscriptBox[
           TagBox["c",
            C], 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
         SubscriptBox[
          TagBox["c",
           C], 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"log", "(", 
        FractionBox["s", 
         SuperscriptBox["m", "2"]], ")"}], " ", 
       SubscriptBox[
        TagBox["c",
         C], 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]]}], "+", 
      SubscriptBox[
       TagBox["c",
        C], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]], "+", 
      RowBox[{
       RowBox[{"log", "(", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Beta]", " ", "c"}], "+", "1"}], 
         RowBox[{"1", "-", 
          RowBox[{"\[Beta]", " ", "c"}]}]], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["log", "2"], "(", 
           FractionBox["s", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Omega]", "0"],
               TraditionalForm], "2"]}]], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Beta]", "2"], "+", "1"}], ")"}], " ", 
                 RowBox[{"log", "(", 
                  FractionBox[
                   RowBox[{"1", "-", "\[Beta]"}], 
                   RowBox[{"\[Beta]", "+", "1"}]], ")"}]}], "+", 
                RowBox[{"4", " ", "\[Beta]"}]}], ")"}]}], "\[Beta]"], "-", 
            RowBox[{"32", " ", 
             RowBox[{"log", "(", 
              FractionBox["s", 
               SuperscriptBox["m", "2"]], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["16", "3"], " ", 
          RowBox[{
           SuperscriptBox["log", "2"], "(", 
           FractionBox["s", 
            SuperscriptBox["m", "2"]], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "0790e9ab-aa24-4541-8726-c6c1a251f162"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C-odd radiative corrections @ threshold", "Title",ExpressionUUID->"1c198f3e-9f0e-496a-bb9c-3304a26b331f"],

Cell[CellGroupData[{

Cell["Prerequisites ", "Section",
 CellChangeTimes->{{3.950653464718742*^9, 3.950653493693226*^9}, {
  3.9506537086685047`*^9, 3.9506537095004597`*^9}, {3.9506540846538143`*^9, 
  3.950654088708021*^9}},ExpressionUUID->"3a4a4a65-370e-4607-a3a7-\
29acd8c625b1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H10thr", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"path`H", ",", "\"\<H1.0loop.thr.m\>\""}], "}"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H11thr", "=", 
    RowBox[{"Get", "[", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{"path`H", ",", "\"\<H1.1loop.thr.m\>\""}], "}"}], "]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"[", "NOTE", "]"}], " ", "H1", ".1", 
    RowBox[{"loop", ".", "thr", ".", "m"}], " ", "was", " ", "saved", " ", 
    "expanded", " ", "up", " ", "to", " ", 
    SuperscriptBox["\[Beta]", "2"]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H11thr", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"H11", "/.", 
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox["s", 
          SuperscriptBox["m", "2"]], "]"}], "\[Rule]", "L"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "0", ",", "6"}], "}"}]}], "]"}], "/.", 
    RowBox[{"L", "\[Rule]", 
     RowBox[{"Log", "[", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H21thr", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"path`H", ",", "\"\<H2.1loop.thr.m\>\""}], "}"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H22thr", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"path`H", ",", "\"\<H2.2loop.thr.m\>\""}], "}"}], "]"}], 
    "]"}]}], ";"}]}], "Input",
 ExpressionUUID -> "23ea264a-4e0d-4919-a296-0f088181fbc6"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\"Tree amplitudes \\!\\(\\*SubsuperscriptBox[\\(H\\), \\(k, 1  \
\[Gamma]\\), \\((0)\\)]\\)=\\!\\(\\*SubsuperscriptBox[\\(A\\), \\(k, 1  \
\[Gamma]\\), \\((0)\\)]\\) (k=1,3,4) expanded in \[Beta]. Note that tree \
amplitudes are polynomial in \[Beta], so the expansions coincide with the \
exact results.\\nFormat: {\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(1, 1  \
\[Gamma]\\), \\((0)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(3, 1  \
\[Gamma]\\), \\((0)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(4, 1  \
\[Gamma]\\), \\((0)\\)]\\)}.\"\>", TraditionalForm]], "Print",
 ExpressionUUID -> "b377852b-4cb9-48d2-a4de-a9dc43776c7d"],

Cell[BoxData[
 FormBox["\<\"One-loop hard amplitudes \\!\\(\\*SubsuperscriptBox[\\(H\\), \
\\(k, 1  \[Gamma]\\), \\((1)\\)]\\) (k=1,3,4) as threshold expansions w.r.t. \
\[Beta]  up to \\!\\(\\*SuperscriptBox[\\(\[Beta]\\), \\(2\\)]\\). Only QED \
contributions from electrons and muons are considered.\\nFormat: \
{\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(1, 1  \[Gamma]\\), \
\\((1)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(3, 1  \[Gamma]\\), \
\\((1)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(4, 1  \[Gamma]\\), \
\\((1)\\)]\\)}\"\>", TraditionalForm]], "Print",
 ExpressionUUID -> "b377852b-4cb9-48d2-a4de-a9dc43776c7d"],

Cell[BoxData[
 FormBox["\<\"One-loop hard amplitudes \\!\\(\\*SubsuperscriptBox[\\(H\\), \
\\(k, 2  \[Gamma]\\), \\((1)\\)]\\) (k=1,3,4) expanded in \[Beta] up to \
\\!\\(\\*SuperscriptBox[\\(\[Beta]\\), \\(6\\)]\\).\\nFormat: \
{\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(1, 2  \[Gamma]\\), \
\\((1)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(3, 2  \[Gamma]\\), \
\\((1)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(4, 2  \[Gamma]\\), \
\\((1)\\)]\\)}.\"\>", TraditionalForm]], "Print",
 ExpressionUUID -> "b377852b-4cb9-48d2-a4de-a9dc43776c7d"],

Cell[BoxData[
 FormBox["\<\"Two-loop hard amplitudes \\!\\(\\*SubsuperscriptBox[\\(H\\), \
\\(k, 2  \[Gamma]\\), \\((2)\\)]\\) (k=1,3,4) expanded in \[Beta] up to \
\\!\\(\\*SuperscriptBox[\\(\[Beta]\\), \\(6\\)]\\).\\nFormat: \
{\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(1, 2  \[Gamma]\\), \
\\((2)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(3, 2  \[Gamma]\\), \
\\((2)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(4, 2  \[Gamma]\\), \
\\((2)\\)]\\)}\"\>", TraditionalForm]], "Print",
 ExpressionUUID -> "b377852b-4cb9-48d2-a4de-a9dc43776c7d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rule`TwoReH22H10thr", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"2", ",", "2"}], "]"}], 
       SuperscriptBox[
        RowBox[{"\[ScriptCapitalH]", "[", 
         RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"]}], "]"}]}], 
    SuperscriptBox[
     RowBox[{"Abs", "[", 
      RowBox[{"\[ScriptCapitalH]", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "\[Rule]", 
   RowBox[{"MapAt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", 
          RowBox[{"Log", "[", 
           FractionBox["s", 
            SuperscriptBox["m", "2"]], "]"}]}], "}"}], ",", "Factor"}], "]"}],
       "&"}], ",", 
     FractionBox[
      RowBox[{"2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"H22thr", "+", 
           SuperscriptBox[
            RowBox[{"O", "[", "\[Beta]", "]"}], "2"]}], "/.", 
          RowBox[{"expr_Complex", "->", "0"}]}], ")"}], ".", 
        "\[ScriptCapitalM]", ".", 
        RowBox[{"(", 
         RowBox[{"H10thr", "+", 
          SuperscriptBox[
           RowBox[{"O", "[", "\[Beta]", "]"}], "2"]}], ")"}]}]}], 
      RowBox[{"H10", ".", "\[ScriptCapitalM]", ".", "H10"}]], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "All"}], "}"}]}], "]"}]}]}]], "Input",
 ExpressionUUID -> "90dc600f-1d91-48b8-adf1-38302f1268cc"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"Re", "(", 
      RowBox[{
       FormBox[
        TemplateBox[{
         "\[ScriptCapitalH]",TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
          TemplateBox[{"\"(\"", "2", "\")\""}, "RowDefault"]},
         "Subsuperscript"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         TemplateBox[{
          "\[ScriptCapitalH]",
           TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
           TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
          "Subsuperscript"],
         TraditionalForm], "\[Dagger]"]}], ")"}]}], 
    SuperscriptBox[
     TemplateBox[{FormBox[
        TemplateBox[{"\[ScriptCapitalH]", 
          TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
          TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
         "Subsuperscript", SyntaxForm -> SubsuperscriptBox], TraditionalForm]},
      "Abs"], "2"]], "\[Rule]", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"160", " ", "c", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "3"], "+", 
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["32", "3"]}], " ", 
         RowBox[{
          SuperscriptBox["log", "2"], "(", 
          FractionBox["s", 
           SuperscriptBox["m", "2"]], ")"}]}], "-", 
        RowBox[{
         FractionBox["704", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"log", "(", "2", ")"}]}], ")"}], " ", 
         RowBox[{"log", "(", 
          FractionBox["s", 
           SuperscriptBox["m", "2"]], ")"}]}], "-", 
        RowBox[{
         FractionBox["4", "27"], " ", 
         RowBox[{"(", 
          RowBox[{"660", "-", 
           RowBox[{"187", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"776", " ", 
            RowBox[{"log", "(", "2", ")"}]}], "+", 
           RowBox[{"675", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"log", "(", "2", ")"}]}], "-", 
           RowBox[{"1152", " ", 
            RowBox[{
             SuperscriptBox["log", "2"], "(", "2", ")"}]}], "+", 
           RowBox[{"72", " ", 
            TemplateBox[{"3"},
             "Zeta"]}]}], ")"}]}]}], ")"}], " ", "\[Beta]"}], "+", 
     InterpretationBox[
      RowBox[{"O", "(", 
       SuperscriptBox["\[Beta]", "2"], ")"}],
      SeriesData[$CellContext`\[Beta], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Beta], 0, {
     Rational[160, 3] $CellContext`c 
      Pi^2, $CellContext`c (
       Rational[-704, 9] (-1 + Log[2]) 
        Log[$CellContext`m^(-2) $CellContext`s] + 
       Rational[-32, 3] Log[$CellContext`m^(-2) $CellContext`s]^2 + 
       Rational[-4, 27] (660 - 187 Pi^2 - 776 Log[2] + 675 Pi^2 Log[2] - 1152 
         Log[2]^2 + 72 Zeta[3]))}, 0, 2, 1],
    Editable->False]}], TraditionalForm]], "Output",
 ExpressionUUID -> "bedee803-544a-4c4d-9412-ffe56bec43c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rule`TwoReH21H11thr", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"2", ",", "1"}], "]"}], 
       SuperscriptBox[
        RowBox[{"\[ScriptCapitalH]", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "\[Dagger]"]}], "]"}]}], 
    SuperscriptBox[
     RowBox[{"Abs", "[", 
      RowBox[{"\[ScriptCapitalH]", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "\[Rule]", 
   RowBox[{"MapAt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", 
          RowBox[{"Log", "[", 
           FractionBox["s", 
            SuperscriptBox["m", "2"]], "]"}]}], "}"}], ",", "Factor"}], "]"}],
       "&"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"H21thr", "+", 
           SuperscriptBox[
            RowBox[{"O", "[", "\[Beta]", "]"}], "2"]}], "/.", 
          RowBox[{"expr_Complex", ":>", 
           RowBox[{"Conjugate", "[", "expr", "]"}]}]}], ")"}], ".", 
        "\[ScriptCapitalM]", ".", 
        RowBox[{"(", 
         RowBox[{"H11thr", "+", 
          SuperscriptBox[
           RowBox[{"O", "[", "\[Beta]", "]"}], "2"]}], ")"}]}], 
       RowBox[{"H10", ".", "\[ScriptCapitalM]", ".", "H10"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"H21thr", "+", 
          SuperscriptBox[
           RowBox[{"O", "[", "\[Beta]", "]"}], "2"]}], ")"}], ".", 
        "\[ScriptCapitalM]", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"H11thr", "+", 
           SuperscriptBox[
            RowBox[{"O", "[", "\[Beta]", "]"}], "2"]}], "/.", 
          RowBox[{"expr_Complex", ":>", 
           RowBox[{"Conjugate", "[", "expr", "]"}]}]}], ")"}]}], 
       RowBox[{"H10", ".", "\[ScriptCapitalM]", ".", "H10"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "All"}], "}"}]}], "]"}]}]}]], "Input",
 ExpressionUUID -> "067e9db9-f8e9-4d0e-a76d-ccfe64f988dc"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"Re", "(", 
      RowBox[{
       FormBox[
        TemplateBox[{
         "\[ScriptCapitalH]",TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
          TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
         "Subsuperscript"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         TemplateBox[{
          "\[ScriptCapitalH]",
           TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
           TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
          "Subsuperscript"],
         TraditionalForm], "\[Dagger]"]}], ")"}]}], 
    SuperscriptBox[
     TemplateBox[{FormBox[
        TemplateBox[{"\[ScriptCapitalH]", 
          TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
          TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
         "Subsuperscript", SyntaxForm -> SubsuperscriptBox], TraditionalForm]},
      "Abs"], "2"]], "\[Rule]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["32", "27"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "176"}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"176", " ", 
            RowBox[{"log", "(", "2", ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["640", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"log", "(", "2", ")"}]}], ")"}], " ", 
         RowBox[{"log", "(", 
          FractionBox["s", 
           SuperscriptBox["m", "2"]], ")"}]}]}], ")"}], " ", "\[Beta]"}], "+", 
     InterpretationBox[
      RowBox[{"O", "(", 
       SuperscriptBox["\[Beta]", "2"], ")"}],
      SeriesData[$CellContext`\[Beta], 0, {}, 1, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Beta], 
     0, {$CellContext`c (Rational[32, 27] (-176 + 15 Pi^2 + 176 Log[2]) + 
       Rational[-640, 9] (-1 + Log[2]) 
        Log[$CellContext`m^(-2) $CellContext`s])}, 1, 2, 1],
    Editable->False]}], TraditionalForm]], "Output",
 ExpressionUUID -> "a34b5e2d-48f5-461d-8e57-15a5f0c318cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rule`TwoReH11H10thr", "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalH]", "[", 
         RowBox[{"1", ",", "1"}], "]"}], 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"]}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "\[Rule]", 
    RowBox[{"MapAt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", 
           RowBox[{"Log", "[", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], "]"}]}], "}"}], ",", "Factor"}], 
        "]"}], "&"}], ",", 
      FractionBox[
       RowBox[{"2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H11thr", "+", 
            SuperscriptBox[
             RowBox[{"O", "[", "\[Beta]", "]"}], "2"]}], "/.", 
           RowBox[{"{", 
            RowBox[{"expr_Complex", "\[RuleDelayed]", "0"}], "}"}]}], ")"}], 
         ".", "\[ScriptCapitalM]", ".", 
         RowBox[{"(", 
          RowBox[{"H10thr", "+", 
           SuperscriptBox[
            RowBox[{"O", "[", "\[Beta]", "]"}], "2"]}], ")"}]}]}], 
       RowBox[{"H10", ".", "\[ScriptCapitalM]", ".", "H10"}]], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "All"}], "}"}]}], "]"}]}], "//", 
   "ExpandAll"}]}]], "Input",
 ExpressionUUID -> "ba3b63b9-c424-4b54-ab9d-f2b5ad237991"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"Re", "(", 
      RowBox[{
       FormBox[
        TemplateBox[{
         "\[ScriptCapitalH]",TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
          TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
         "Subsuperscript"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         TemplateBox[{
          "\[ScriptCapitalH]",
           TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
           TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
          "Subsuperscript"],
         TraditionalForm], "\[Dagger]"]}], ")"}]}], 
    SuperscriptBox[
     TemplateBox[{FormBox[
        TemplateBox[{"\[ScriptCapitalH]", 
          TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
          TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
         "Subsuperscript", SyntaxForm -> SubsuperscriptBox], TraditionalForm]},
      "Abs"], "2"]], "\[Rule]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["20", "3"], " ", 
        RowBox[{"log", "(", 
         FractionBox["s", 
          SuperscriptBox["m", "2"]], ")"}]}], "-", 
       FractionBox["176", "9"]}], ")"}], "+", 
     InterpretationBox[
      RowBox[{"O", "(", 
       SuperscriptBox["\[Beta]", "2"], ")"}],
      SeriesData[$CellContext`\[Beta], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Beta], 0, {
     Rational[-176, 9] + 
      Rational[20, 3] Log[$CellContext`m^(-2) $CellContext`s]}, 0, 2, 1],
    Editable->False]}], TraditionalForm]], "Output",
 ExpressionUUID -> "daa4159c-202f-47c1-895b-1cb9a9171a71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rule`TwoReH21H10thr", "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalH]", "[", 
         RowBox[{"2", ",", "1"}], "]"}], 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"]}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "\[Rule]", 
    RowBox[{"MapAt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", 
           RowBox[{"Log", "[", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], "]"}]}], "}"}], ",", "Factor"}], 
        "]"}], "&"}], ",", 
      FractionBox[
       RowBox[{"2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H21thr", "+", 
            SuperscriptBox[
             RowBox[{"O", "[", "\[Beta]", "]"}], "2"]}], "/.", 
           RowBox[{"{", 
            RowBox[{"expr_Complex", "\[RuleDelayed]", "0"}], "}"}]}], ")"}], 
         ".", "\[ScriptCapitalM]", ".", 
         RowBox[{"(", 
          RowBox[{"H10thr", "+", 
           SuperscriptBox[
            RowBox[{"O", "[", "\[Beta]", "]"}], "2"]}], ")"}]}]}], 
       RowBox[{"H10", ".", "\[ScriptCapitalM]", ".", "H10"}]], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "All"}], "}"}]}], "]"}]}], "//", 
   "ExpandAll"}]}]], "Input",
 ExpressionUUID -> "9c5fba0d-1ecb-4da3-8ea1-48aa47eb2030"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"Re", "(", 
      RowBox[{
       FormBox[
        TemplateBox[{
         "\[ScriptCapitalH]",TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
          TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
         "Subsuperscript"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         TemplateBox[{
          "\[ScriptCapitalH]",
           TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
           TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
          "Subsuperscript"],
         TraditionalForm], "\[Dagger]"]}], ")"}]}], 
    SuperscriptBox[
     TemplateBox[{FormBox[
        TemplateBox[{"\[ScriptCapitalH]", 
          TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
          TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
         "Subsuperscript", SyntaxForm -> SubsuperscriptBox], TraditionalForm]},
      "Abs"], "2"]], "\[Rule]", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"64", " ", "c"}], "3"], "-", 
        RowBox[{
         FractionBox["64", "3"], " ", "c", " ", 
         RowBox[{"log", "(", "2", ")"}]}]}], ")"}], " ", "\[Beta]"}], "+", 
     InterpretationBox[
      RowBox[{"O", "(", 
       SuperscriptBox["\[Beta]", "2"], ")"}],
      SeriesData[$CellContext`\[Beta], 0, {}, 1, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Beta], 0, {
     Rational[64, 3] $CellContext`c + Rational[-64, 3] $CellContext`c Log[2]},
      1, 2, 1],
    Editable->False]}], TraditionalForm]], "Output",
 ExpressionUUID -> "6e2278af-ec7d-41a7-bfb0-773e372f5f24"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule`Uthr", "=", 
   RowBox[{"MapAt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}], ",", 
     "rule`U", ",", 
     RowBox[{"{", 
      RowBox[{"All", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Column"}]}], "Input",
 ExpressionUUID -> "16eb1253-2f8a-48dc-be64-280a5c2a65e8"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      RowBox[{
       FormBox[
        SubscriptBox["\[ScriptCapitalU]", "\<\"II\"\>"],
        TraditionalForm], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"4", " ", 
          RowBox[{"log", "(", 
           FractionBox["s", 
            SuperscriptBox["m", "2"]], ")"}], " ", 
          RowBox[{"log", "(", 
           FractionBox["s", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Omega]", "0"],
               TraditionalForm], "2"]}]], ")"}]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"log", "(", 
          FractionBox["s", 
           SuperscriptBox["m", "2"]], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"log", "(", 
          FractionBox["s", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Omega]", "0"],
              TraditionalForm], "2"]}]], ")"}]}], "+", 
        RowBox[{
         FractionBox["4", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", "3"}], ")"}]}]}]}]},
     {
      RowBox[{
       FormBox[
        SubscriptBox["\[ScriptCapitalU]", "\<\"FF\"\>"],
        TraditionalForm], "\[Rule]", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "\[Beta]"], "-", "12", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}], "+", 
         RowBox[{
          FractionBox["4", "9"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", 
             RowBox[{"log", "(", 
              FractionBox["s", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Omega]", "0"],
                  TraditionalForm], "2"]}]], ")"}]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"log", "(", "2", ")"}]}], "-", "37"}], ")"}], " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         InterpretationBox[
          RowBox[{"O", "(", 
           SuperscriptBox["\[Beta]", "3"], ")"}],
          SeriesData[$CellContext`\[Beta], 0, {}, -1, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Beta], 0, {
         2 Pi^2, -12, 2 Pi^2, 
          Rational[4, 9] (-37 + 24 Log[2] - 12 
           Log[Rational[
              1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)])}, -1, 3, 1],
        Editable->False]}]},
     {
      RowBox[{
       FormBox[
        SubscriptBox["\[ScriptCapitalU]", "\<\"IF\"\>"],
        TraditionalForm], "\[Rule]", 
       InterpretationBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             RowBox[{"log", "(", 
              FractionBox["s", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Omega]", "0"],
                  TraditionalForm], "2"]}]], ")"}], " ", "c"}], "-", 
            RowBox[{"16", " ", 
             RowBox[{"log", "(", "2", ")"}], " ", "c"}], "+", 
            RowBox[{"16", " ", "c"}]}], ")"}], " ", "\[Beta]"}], "+", 
         InterpretationBox[
          RowBox[{"O", "(", 
           SuperscriptBox["\[Beta]", "3"], ")"}],
          SeriesData[$CellContext`\[Beta], 0, {}, 1, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`\[Beta], 0, {
         16 $CellContext`c - 16 $CellContext`c Log[2] + 
          16 $CellContext`c 
           Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]}, 1,
          3, 1],
        Editable->False]}]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Left}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"], TraditionalForm]], "Output",
 ExpressionUUID -> "3b538503-0bbb-493b-8887-78d99aedb853"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Delta]", 
    RowBox[{"C", "-", "odd"}], 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "15558967-d9fd-4528-94de-f26a6a207227"],
 " @ threshold"
}], "Section",ExpressionUUID->"181e8b7f-2720-4000-94e2-6425c79240f2"],

Cell[CellGroupData[{

Cell[BoxData["eq`deltaOddOneLoop"], "Input",
 ExpressionUUID -> "7f90b6f4-b921-465b-8411-0c2e46b92c67"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]","\"C-odd\"","\"(1)\""},
     "Subsuperscript"],
    TraditionalForm], "\[LongEqual]", 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "(", 
         RowBox[{
          FormBox[
           
           TemplateBox[{
            "\[ScriptCapitalH]",
             TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
             TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
            "Subsuperscript"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            
            TemplateBox[{
             "\[ScriptCapitalH]",
              TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
              TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
             "Subsuperscript"],
            TraditionalForm], "\[Dagger]"]}], ")"}]}], 
       SuperscriptBox[
        TemplateBox[{FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]], "+", 
      FormBox[
       SubscriptBox["\[ScriptCapitalU]", "\<\"IF\"\>"],
       TraditionalForm]}], ")"}]}]}], TraditionalForm]], "Output",
 ExpressionUUID -> "66c5e747-354e-47a4-8fa1-46a97a1aa7a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq`deltaOddOneLoopThr", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"eq`deltaOddOneLoop", "/.", 
     RowBox[{"{", "rule`TwoReH21H10thr", "}"}]}], "/.", "rule`Uthr"}], "//", 
   RowBox[{
    RowBox[{"MapAt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "c", ",", "_Log", ",", "_Zeta", ",", "\[Pi]"}], 
          "}"}], ",", "Simplify"}], "]"}], "&"}], ",", "#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "3", ",", "All"}], "}"}]}], "]"}], 
    "&"}]}]}]], "Input",
 ExpressionUUID -> "25c219cd-588f-4964-95a2-06b6367b8325"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]","\"C-odd\"","\"(1)\""},
     "Subsuperscript"],
    TraditionalForm], "\[LongEqual]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"a", " ", "\[Beta]", " ", "c", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         RowBox[{"log", "(", 
          FractionBox["s", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Omega]", "0"],
              TraditionalForm], "2"]}]], ")"}]}], "+", 
        FractionBox["112", "3"], "-", 
        FractionBox[
         RowBox[{"112", " ", 
          RowBox[{"log", "(", "2", ")"}]}], "3"]}], ")"}]}], "+", 
     InterpretationBox[
      RowBox[{"O", "(", 
       SuperscriptBox["\[Beta]", "2"], ")"}],
      SeriesData[$CellContext`\[Beta], 0, {}, 1, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Beta], 
     0, {$CellContext`a $CellContext`c (Rational[112, 3] + 
       Rational[-112, 3] Log[2] + 
       16 Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)])}, 1,
      2, 1],
    Editable->False]}], TraditionalForm]], "Output",
 ExpressionUUID -> "c99a7b3f-a2ba-45a6-a172-4d825ec1bd29"]
}, Open  ]],

Cell["Check numerical convergence \[Beta]\[Rule]0", "Text",
 ExpressionUUID -> "8a682b6b-5777-4259-8a46-906a7ac844f5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rule`deltaOddOneLoop", "//", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{"#", "/", "a"}], "&"}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"MapAt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numerical", "[", 
        RowBox[{"#", ",", 
         FractionBox["106", "1000"]}], "]"}], "&"}], ",", "#", ",", 
      RowBox[{"-", "1"}]}], "]"}], "&"}]}], "//", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"x_Real", "\[RuleDelayed]", 
    RowBox[{"N", "[", "x", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eq`deltaOddOneLoopThr", "//", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"#", "/", "a"}], "]"}], "&"}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"MapAt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numerical", "[", 
        RowBox[{"#", ",", 
         FractionBox["106", "1000"]}], "]"}], "&"}], ",", "#", ",", 
      RowBox[{"-", "1"}]}], "]"}], "&"}]}], "//", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"x_Real", "\[RuleDelayed]", 
    RowBox[{"N", "[", "x", "]"}]}], "]"}]}]}], "Input",
 ExpressionUUID -> "dca73a93-c0ad-4716-ac99-2a9f974afda2"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    FormBox[
     TemplateBox[{"\[Delta]","\"C-odd\"","\"(1)\""},
      "Subsuperscript"],
     TraditionalForm], "a"], "\[Rule]", 
   RowBox[{
    RowBox[{"0.7313687880767842`", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "+", "0.5201469384302484`"}]}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "edab13c5-7eda-4507-acfb-9a83e2cadc17"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    FormBox[
     TemplateBox[{"\[Delta]","\"C-odd\"","\"(1)\""},
      "Subsuperscript"],
     TraditionalForm], "a"], "\[LongEqual]", 
   RowBox[{
    RowBox[{"0.7308598262306389`", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "+", "0.5232882626867934`"}]}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "edab13c5-7eda-4507-acfb-9a83e2cadc17"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Delta]", 
    RowBox[{"C", "-", "odd"}], 
    RowBox[{"(", "2", ")"}]], TraditionalForm]],
  ExpressionUUID -> "a8512bd4-483d-4c5c-a952-4dfd155d1af1"],
 " @ threshold"
}], "Section",
 ExpressionUUID -> "f17b63f4-f80a-4aac-a36a-99fdc8808906"],

Cell[CellGroupData[{

Cell[BoxData["eq`deltaOddTwoLoop"], "Input",
 ExpressionUUID -> "738c800d-7280-4b14-85b2-fd8e59922f52"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]","\"C-odd\"","\"(2)\""},
     "Subsuperscript"],
    TraditionalForm], "\[LongEqual]", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[ScriptCapitalU]", "\<\"FF\"\>"],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[ScriptCapitalU]", "\<\"II\"\>"],
          TraditionalForm]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"Re", "(", 
            RowBox[{
             FormBox[
              
              TemplateBox[{
               "\[ScriptCapitalH]",
                TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
                TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
               "Subsuperscript"],
              TraditionalForm], " ", 
             SuperscriptBox[
              FormBox[
               
               TemplateBox[{
                "\[ScriptCapitalH]",
                 TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
                 TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
                "Subsuperscript"],
               TraditionalForm], "\[Dagger]"]}], ")"}]}], 
          SuperscriptBox[
           TemplateBox[{FormBox[
              TemplateBox[{"\[ScriptCapitalH]", 
                TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
                TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
              TraditionalForm]},
            "Abs"], "2"]], "+", 
         FormBox[
          SubscriptBox["\[ScriptCapitalU]", "\<\"IF\"\>"],
          TraditionalForm]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[ScriptCapitalU]", "\<\"IF\"\>"],
         TraditionalForm], " ", 
        RowBox[{"Re", "(", 
         RowBox[{
          FormBox[
           
           TemplateBox[{
            "\[ScriptCapitalH]",
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
             TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
            "Subsuperscript"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            
            TemplateBox[{
             "\[ScriptCapitalH]",
              TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
              TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
             "Subsuperscript"],
            TraditionalForm], "\[Dagger]"]}], ")"}]}], 
       SuperscriptBox[
        TemplateBox[{FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "(", 
         RowBox[{
          FormBox[
           
           TemplateBox[{
            "\[ScriptCapitalH]",
             TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
             TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
            "Subsuperscript"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            
            TemplateBox[{
             "\[ScriptCapitalH]",
              TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
              TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"]},
             "Subsuperscript"],
            TraditionalForm], "\[Dagger]"]}], ")"}]}], 
       SuperscriptBox[
        TemplateBox[{FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Re", "(", 
         RowBox[{
          FormBox[
           
           TemplateBox[{
            "\[ScriptCapitalH]",
             TemplateBox[{"2", "\"\[Gamma]\""}, "RowDefault"],
             TemplateBox[{"\"(\"", "2", "\")\""}, "RowDefault"]},
            "Subsuperscript"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            
            TemplateBox[{
             "\[ScriptCapitalH]",
              TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"],
              TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]},
             "Subsuperscript"],
            TraditionalForm], "\[Dagger]"]}], ")"}]}], 
       SuperscriptBox[
        TemplateBox[{FormBox[
           TemplateBox[{"\[ScriptCapitalH]", 
             TemplateBox[{"1", "\"\[Gamma]\""}, "RowDefault"], 
             TemplateBox[{"\"(\"", "0", "\")\""}, "RowDefault"]}, 
            "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
           TraditionalForm]},
         "Abs"], "2"]]}], ")"}]}]}], TraditionalForm]], "Output",
 ExpressionUUID -> "22f6360b-55ee-498e-95ea-33ebe4432863"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq`deltaOddTwoLoopThr", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"eq`deltaOddTwoLoop", "/.", 
     RowBox[{"{", 
      RowBox[{
      "rule`TwoReH22H10thr", ",", "rule`TwoReH21H11thr", ",", 
       "rule`TwoReH11H10thr", ",", "rule`TwoReH21H10thr"}], "}"}]}], "/.", 
    "rule`Uthr"}], "//", 
   RowBox[{
    RowBox[{"MapAt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "\[Pi]", ",", "c", ",", "_Log", ",", "_Zeta"}], 
          "}"}], ",", "Simplify"}], "]"}], "&"}], ",", "#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "3", ",", "All"}], "}"}]}], "]"}], 
    "&"}]}]}]], "Input",
 ExpressionUUID -> "c4325831-c5ac-47ac-9734-0ab654cb048e"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]","\"C-odd\"","\"(2)\""},
     "Subsuperscript"],
    TraditionalForm], "\[LongEqual]", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["a", "2"], " ", "c", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"32", " ", 
         RowBox[{"log", "(", 
          FractionBox["s", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Omega]", "0"],
              TraditionalForm], "2"]}]], ")"}]}], "+", "128", "-", 
        FractionBox[
         RowBox[{"224", " ", 
          RowBox[{"log", "(", "2", ")"}]}], "3"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"log", "(", 
             FractionBox["s", 
              SuperscriptBox["m", "2"]], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"64", " ", 
                RowBox[{
                 SuperscriptBox["log", "2"], "(", 
                 FractionBox["s", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}]}], "-", 
              RowBox[{
               FractionBox["32", "3"], " ", 
               RowBox[{"log", "(", 
                FractionBox["s", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}], "+", 
              FractionBox["992", "3"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"log", "(", "2", ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"log", "(", 
                FractionBox["s", 
                 SuperscriptBox["m", "2"]], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  FractionBox["448", "3"], " ", 
                  RowBox[{"log", "(", 
                   FractionBox["s", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}], "-", 
                 FractionBox["992", "3"]}], ")"}]}], "-", 
              RowBox[{
               FractionBox["448", "3"], " ", 
               RowBox[{"log", "(", 
                FractionBox["s", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}], "+", 
              FractionBox["11104", "9"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["32", "3"], " ", 
            RowBox[{
             SuperscriptBox["log", "2"], "(", 
             FractionBox["s", 
              SuperscriptBox["m", "2"]], ")"}]}], "+", 
           RowBox[{"64", " ", 
            RowBox[{
             SuperscriptBox["log", "2"], "(", 
             FractionBox["s", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Omega]", "0"],
                 TraditionalForm], "2"]}]], ")"}]}], "-", 
           RowBox[{
            FractionBox["3776", "9"], " ", 
            RowBox[{"log", "(", 
             FractionBox["s", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Omega]", "0"],
                 TraditionalForm], "2"]}]], ")"}]}], "-", 
           FractionBox[
            RowBox[{"32", " ", 
             TemplateBox[{"3"},
              "Zeta"]}], "3"], "-", 
           FractionBox["32848", "27"], "+", 
           FractionBox[
            RowBox[{"512", " ", 
             RowBox[{
              SuperscriptBox["log", "2"], "(", "2", ")"}]}], "3"]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["64", "3"], " ", 
            RowBox[{"log", "(", 
             FractionBox["s", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Omega]", "0"],
                 TraditionalForm], "2"]}]], ")"}]}], "+", 
           FractionBox["2572", "27"], "-", 
           FractionBox[
            RowBox[{"1348", " ", 
             RowBox[{"log", "(", "2", ")"}]}], "9"]}], ")"}]}]}], ")"}]}], 
     "+", 
     InterpretationBox[
      RowBox[{"O", "(", 
       SuperscriptBox["\[Beta]", "2"], ")"}],
      SeriesData[$CellContext`\[Beta], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Beta], 
     0, {$CellContext`a^2 $CellContext`c 
      Pi^2 (128 + Rational[-224, 3] Log[2] + 
       32 Log[Rational[
           1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]), \
$CellContext`a^2 ($CellContext`c 
        Pi^2 (Rational[2572, 27] + Rational[-1348, 9] Log[2] + 
         Rational[64, 3] 
          Log[Rational[
             1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]) + \
$CellContext`c (Rational[-32848, 27] + Rational[512, 3] Log[2]^2 + 
         Rational[-32, 3] Log[$CellContext`m^(-2) $CellContext`s]^2 + 
         Rational[-3776, 9] 
          Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)] + 
         64 Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]^2 + 
         Log[$CellContext`m^(-2) $CellContext`s] (Rational[992, 3] + 
           Rational[-32, 3] 
            Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)] - 
           64 Log[Rational[
               1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]^2) + 
         Log[2] (Rational[11104, 9] + 
           Rational[-448, 3] 
            Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)] + 
           Log[$CellContext`m^(-2) $CellContext`s] (Rational[-992, 3] + 
             Rational[448, 3] 
              Log[Rational[
                 1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)])) + 
         Rational[-32, 3] Zeta[3]))}, 0, 2, 1],
    Editable->False]}], TraditionalForm]], "Output",
 ExpressionUUID -> "d8f05225-ae9b-4ed8-a9a6-9a57f11ca0e6"]
}, Open  ]],

Cell["Check numerical convergence", "Text",
 ExpressionUUID -> "2bf7275f-6db3-481b-a4f9-d2d9c72e6215"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rule`deltaOddTwoLoop", "//", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{"#", "/", 
       SuperscriptBox["a", "2"]}], "&"}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"MapAt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numerical", "[", 
        RowBox[{"#", ",", 
         FractionBox[
          RowBox[{"105", "+", 
           RowBox[{"1", "/", "1000"}]}], "1000"]}], "]"}], "&"}], ",", "#", 
      ",", 
      RowBox[{"-", "1"}]}], "]"}], "&"}]}], "//", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"x_Real", "\[RuleDelayed]", 
    RowBox[{"N", "[", "x", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eq`deltaOddTwoLoopThr", "//", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"#", "/", 
        SuperscriptBox["a", "2"]}], "]"}], "&"}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"MapAt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numerical", "[", 
        RowBox[{"#", ",", 
         FractionBox[
          RowBox[{"105", "+", 
           RowBox[{"1", "/", "1000"}]}], "1000"]}], "]"}], "&"}], ",", "#", 
      ",", 
      RowBox[{"-", "1"}]}], "]"}], "&"}]}], "//", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"x_Real", "\[RuleDelayed]", 
    RowBox[{"N", "[", "x", "]"}]}], "]"}]}]}], "Input",
 ExpressionUUID -> "83aaabd1-c454-4884-86f1-ffe510910548"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    FormBox[
     TemplateBox[{"\[Delta]","\"C-odd\"","\"(2)\""},
      "Subsuperscript"],
     TraditionalForm], 
    SuperscriptBox["a", "2"]], "\[Rule]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"0.093105700477227`", " ", 
      RowBox[{"log", "(", 
       FractionBox["s", 
        SuperscriptBox["m", "2"]], ")"}], " ", 
      RowBox[{
       SuperscriptBox["log", "2"], "(", 
       FractionBox["s", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Omega]", "0"],
           TraditionalForm], "2"]}]], ")"}]}]}], "+", 
    RowBox[{"0.13506672565072164`", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}], " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "-", 
    RowBox[{"0.015517616746204499`", " ", 
     RowBox[{
      SuperscriptBox["log", "2"], "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}]}], "+", 
    RowBox[{"0.14760998402850464`", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}]}], "+", 
    RowBox[{"0.09310333590377232`", " ", 
     RowBox[{
      SuperscriptBox["log", "2"], "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "+", 
    RowBox[{"104.82322309636129`", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "+", "250.28437159034948`"}]}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "1c6a61da-3d87-48f8-a554-b746c657fe60"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    FormBox[
     TemplateBox[{"\[Delta]","\"C-odd\"","\"(2)\""},
      "Subsuperscript"],
     TraditionalForm], 
    SuperscriptBox["a", "2"]], "\[LongEqual]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"0.0931056347950944`", " ", 
      RowBox[{"log", "(", 
       FractionBox["s", 
        SuperscriptBox["m", "2"]], ")"}], " ", 
      RowBox[{
       SuperscriptBox["log", "2"], "(", 
       FractionBox["s", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Omega]", "0"],
           TraditionalForm], "2"]}]], ")"}]}]}], "+", 
    RowBox[{"0.1350661801232327`", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}], " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "-", 
    RowBox[{"0.0155176057991824`", " ", 
     RowBox[{
      SuperscriptBox["log", "2"], "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}]}], "+", 
    RowBox[{"0.14761025380359233`", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}]}], "+", 
    RowBox[{"0.0931056347950944`", " ", 
     RowBox[{
      SuperscriptBox["log", "2"], "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "+", 
    RowBox[{"104.82114259190953`", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "+", "250.28801730461578`"}]}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "1c6a61da-3d87-48f8-a554-b746c657fe60"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Forward-backward asymmetry ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["A", "FB", 
    RowBox[{"(", "2", ")"}]], TraditionalForm]]],
 "  at the threshold  "
}], "Section"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"A","FB",TemplateBox[{"(", 
        TemplateBox[{", ", "\", \"", "2", 
          FormBox["soft", TraditionalForm]}, "RowWithSeparators"], ")"}, 
       "RowDefault"]},
     "Subsuperscript"],
    TraditionalForm], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"log", "(", 
       FractionBox[
        RowBox[{"\[Beta]", "+", "1"}], 
        RowBox[{"1", "-", "\[Beta]"}]], ")"}], " ", 
      TagBox[
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", "1"], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["c", "2"]}]}], ")"}], " ", 
          FormBox[
           SubscriptBox["\[ScriptCapitalU]", "IF"],
           TraditionalForm]}], 
         RowBox[{"\[DifferentialD]", "c"}]}]}],
       HoldForm]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]]}]}], 
  TraditionalForm]], "DisplayFormula",
 ExpressionUUID -> "e8da6445-5f16-43b0-8451-1f98317e1703"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["A", "FB", 
    RowBox[{"(", 
     RowBox[{"2", ",", "soft"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "ef4424ab-6526-48ab-a98b-d44f849ba834"],
 " starts from ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Beta]", "3"], TraditionalForm]],ExpressionUUID->
  "b438f2cb-de76-4271-b45e-15715e8f31cc"]
}], "Text",ExpressionUUID->"09f75890-f81a-4663-bf18-70dfd6032598"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq`AFB2soft", "=", 
  RowBox[{
   SubsuperscriptBox["A", "\"\<FB\>\"", "\"\<(2,soft)\>\""], "==", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"3", 
       SuperscriptBox["a", "2"], "\[Beta]", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Beta]"}], ")"}], "2"]}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"1", "+", "\[Beta]"}], 
      RowBox[{"1", "-", "\[Beta]"}]], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalU]", "[", "\"\<IF\>\"", "]"}], "/.", 
         "rule`Uthr"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SuperscriptBox["c", "2"]}], "-", "1"}], ")"}]}], "//", 
      RowBox[{
       RowBox[{"MapAt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Integrate", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"c", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}], ",", 
         "#", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "All"}], "}"}]}], "]"}], "&"}]}], 
     ")"}]}]}]}]], "Input",
 ExpressionUUID -> "aab1c19e-8411-487f-9f00-2e527f1ffab2"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubsuperscriptBox["A", "\<\"FB\"\>", "\<\"(2,soft)\"\>"], "\[LongEqual]", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      FractionBox["2", "3"], " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["\[Beta]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"log", "(", 
          FractionBox["s", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Omega]", "0"],
              TraditionalForm], "2"]}]], ")"}]}], "+", "4", "-", 
        RowBox[{"4", " ", 
         RowBox[{"log", "(", "2", ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      SuperscriptBox["\[Beta]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"log", "(", 
            FractionBox["s", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Omega]", "0"],
                TraditionalForm], "2"]}]], ")"}]}], "+", "4", "-", 
          RowBox[{"4", " ", 
           RowBox[{"log", "(", "2", ")"}]}]}], ")"}]}], ")"}]}], "+", 
     InterpretationBox[
      RowBox[{"O", "(", 
       SuperscriptBox["\[Beta]", "5"], ")"}],
      SeriesData[$CellContext`\[Beta], 0, {}, 3, 5, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Beta], 0, {
     Rational[2, 3] $CellContext`a^2 (4 - 4 Log[2] + 
       4 Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]), 
      Rational[-4, 3] $CellContext`a^2 (4 - 4 Log[2] + 
       4 Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)])}, 3, 
     5, 1],
    Editable->False]}], TraditionalForm]], "Output",
 ExpressionUUID -> "0aa193dd-3fdf-4e2c-ab08-80079ed764ba"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"A","FB",TemplateBox[{"(", "2", 
        RowBox[{
          RowBox[{",", "1"}], ")"}]}, "RowDefault"]},
     "Subsuperscript"],
    TraditionalForm], "=", 
   RowBox[{
    SuperscriptBox["a", "2"], "(", 
    RowBox[{
     RowBox[{"2", " ", 
      TagBox[
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", "1"], 
        RowBox[{"\[ScriptCapitalF]", " ", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"Re", "(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               
               TemplateBox[{
                "\[ScriptCapitalH]",
                 TemplateBox[{"1", "\[Gamma]"}, "RowDefault"],
                 TemplateBox[{"(", "1", ")"}, "RowDefault"]},
                "Subsuperscript"],
               TraditionalForm], "\[Dagger]"], " ", 
             FormBox[
              
              TemplateBox[{
               "\[ScriptCapitalH]",
                TemplateBox[{"2", "\[Gamma]"}, "RowDefault"],
                TemplateBox[{"(", "1", ")"}, "RowDefault"]},
               "Subsuperscript"],
              TraditionalForm]}], ")"}]}], 
          SuperscriptBox[
           TemplateBox[{FormBox[
              TemplateBox[{"\[ScriptCapitalH]", 
                TemplateBox[{"1", "\[Gamma]"}, "RowDefault"], 
                TemplateBox[{"(", "0", ")"}, "RowDefault"]}, 
               "Subsuperscript"], TraditionalForm]},
            "Abs"], "2"]], 
         RowBox[{"\[DifferentialD]", "c"}]}]}],
       HoldForm]}], "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", 
        TagBox[
         RowBox[{
          SubsuperscriptBox["\[Integral]", "0", "1"], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "\[ScriptCapitalF]", " ", 
             RowBox[{"Re", "(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 
                 TemplateBox[{
                  "\[ScriptCapitalH]",
                   TemplateBox[{"1", "\[Gamma]"}, "RowDefault"],
                   TemplateBox[{"(", "0", ")"}, "RowDefault"]},
                  "Subsuperscript"],
                 TraditionalForm], "\[Dagger]"], " ", 
               FormBox[
                
                TemplateBox[{
                 "\[ScriptCapitalH]",
                  TemplateBox[{"1", "\[Gamma]"}, "RowDefault"],
                  TemplateBox[{"(", "1", ")"}, "RowDefault"]},
                 "Subsuperscript"],
                TraditionalForm]}], ")"}]}], 
            SuperscriptBox[
             TemplateBox[{FormBox[
                TemplateBox[{"\[ScriptCapitalH]", 
                  TemplateBox[{"1", "\[Gamma]"}, "RowDefault"], 
                  TemplateBox[{"(", "0", ")"}, "RowDefault"]}, 
                 "Subsuperscript"], TraditionalForm]},
              "Abs"], "2"]], 
           RowBox[{"\[DifferentialD]", "c"}]}]}],
         HoldForm]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        TagBox[
         RowBox[{
          SubsuperscriptBox["\[Integral]", "0", "1"], 
          RowBox[{"\[ScriptCapitalF]", " ", 
           RowBox[{"(", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"Re", "(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  
                  TemplateBox[{
                   "\[ScriptCapitalH]",
                    TemplateBox[{"1", "\[Gamma]"}, "RowDefault"],
                    TemplateBox[{"(", "0", ")"}, "RowDefault"]},
                   "Subsuperscript"],
                  TraditionalForm], "\[Dagger]"], " ", 
                FormBox[
                 
                 TemplateBox[{
                  "\[ScriptCapitalH]",
                   TemplateBox[{"2", "\[Gamma]"}, "RowDefault"],
                   TemplateBox[{"(", "1", ")"}, "RowDefault"]},
                  "Subsuperscript"],
                 TraditionalForm]}], ")"}]}], 
             SuperscriptBox[
              TemplateBox[{FormBox[
                 TemplateBox[{"\[ScriptCapitalH]", 
                   TemplateBox[{"1", "\[Gamma]"}, "RowDefault"], 
                   TemplateBox[{"(", "0", ")"}, "RowDefault"]}, 
                  "Subsuperscript"], TraditionalForm]},
               "Abs"], "2"]], ")"}], 
           RowBox[{"\[DifferentialD]", "c"}]}]}],
         HoldForm]}], ")"}]}]}]}]}], TraditionalForm]], "DisplayFormula",
 ExpressionUUID -> "c4a454d9-70c5-40aa-a9ac-d57243afd9bf"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["A", "FB", 
    RowBox[{"(", 
     RowBox[{"2", ",", "1"}], ")"}]], TraditionalForm]],
  ExpressionUUID -> "64082228-4c12-49dd-8342-6bf7a2841575"],
 " starts from ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Beta]", "1"], TraditionalForm]],
  ExpressionUUID -> "44040af0-1e95-45b5-9833-31dd6263e01d"]
}], "Text",
 ExpressionUUID -> "19d123c9-935e-4e1e-8477-627852541e5a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq`AFB21", "=", 
  RowBox[{
   SubsuperscriptBox["A", "\"\<FB\>\"", "\"\<(2,1)\>\""], "\[Equal]", 
   RowBox[{
    SuperscriptBox["a", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Last", "[", "rule`TwoReH21H11thr", "]"}], "//", 
          RowBox[{
           RowBox[{"MapAt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Integrate", "[", 
               RowBox[{
                RowBox[{
                 FractionBox[
                  RowBox[{"2", " ", "3", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["c", "2"]}], ")"}]}]}], ")"}]}], 
                  RowBox[{"4", 
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]], "#"}], ",", 
                RowBox[{"{", 
                 RowBox[{"c", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}], 
             ",", "#", ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "All"}], "}"}]}], "]"}], "&"}]}], ")"}], 
        ")"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Last", "[", "rule`TwoReH21H10thr", "]"}], "//", 
           RowBox[{
            RowBox[{"MapAt", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Integrate", "[", 
                RowBox[{
                 RowBox[{
                  FractionBox[
                   RowBox[{"2", " ", "3", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["c", "2"]}], ")"}]}]}], ")"}]}], 
                   RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]], "#"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"c", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}], 
              ",", "#", ",", 
              RowBox[{"{", 
               RowBox[{"3", ",", "All"}], "}"}]}], "]"}], "&"}]}], ")"}], 
         ")"}], "\[Times]", 
        RowBox[{"(", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Last", "[", "rule`TwoReH11H10thr", "]"}], "//", 
           RowBox[{
            RowBox[{"MapAt", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Integrate", "[", 
                RowBox[{
                 RowBox[{
                  FractionBox[
                   RowBox[{"2", " ", "3", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["c", "2"]}], ")"}]}]}], ")"}]}], 
                   RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]], "#"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"c", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}], 
              ",", "#", ",", 
              RowBox[{"{", 
               RowBox[{"3", ",", "All"}], "}"}]}], "]"}], "&"}]}], ")"}], 
         ")"}]}]}], "//", 
      RowBox[{
       RowBox[{"MapAt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "c", ",", 
              RowBox[{"Log", "[", "2", "]"}], ",", 
              RowBox[{"Log", "[", 
               FractionBox["s", 
                SuperscriptBox["m", "2"]], "]"}], ",", "_Zeta", ",", 
              "\[Pi]"}], "}"}], ",", "Factor"}], "]"}], "&"}], ",", "#", ",", 
         
         RowBox[{"{", 
          RowBox[{"3", ",", "All"}], "}"}]}], "]"}], "&"}]}], 
     ")"}]}]}]}]], "Input",
 ExpressionUUID -> "e81e465e-f7d9-4746-8779-6c376884c9c2"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubsuperscriptBox["A", "\<\"FB\"\>", "\<\"(2,1)\"\>"], "\[LongEqual]", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          FractionBox["320", "9"], " ", 
          RowBox[{"log", "(", 
           FractionBox["s", 
            SuperscriptBox["m", "2"]], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"log", "(", "2", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["320", "9"], " ", 
            RowBox[{"log", "(", 
             FractionBox["s", 
              SuperscriptBox["m", "2"]], ")"}]}], "-", 
           FractionBox["2816", "27"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "9"], "+", 
        FractionBox["2816", "27"]}], ")"}]}], "+", 
     InterpretationBox[
      RowBox[{"O", "(", 
       SuperscriptBox["\[Beta]", "2"], ")"}],
      SeriesData[$CellContext`\[Beta], 0, {}, 1, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Beta], 
     0, {$CellContext`a^2 (Rational[2816, 27] + Rational[80, 9] Pi^2 + 
       Rational[-320, 9] Log[$CellContext`m^(-2) $CellContext`s] + 
       Log[2] (Rational[-2816, 27] + 
         Rational[320, 9] Log[$CellContext`m^(-2) $CellContext`s]))}, 1, 2, 1],
    Editable->False]}], TraditionalForm]], "Output",
 ExpressionUUID -> "66604b39-8f68-4296-a666-f66915edf611"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"A","FB",TemplateBox[{"(", "2", 
        RowBox[{
          RowBox[{",", "2"}], ")"}]}, "RowDefault"]},
     "Subsuperscript"],
    TraditionalForm], "=", 
   RowBox[{
    SuperscriptBox["a", "2"], "(", 
    RowBox[{"2", " ", 
     TagBox[
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "1"], 
       RowBox[{"\[ScriptCapitalF]", " ", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"Re", "(", 
           SuperscriptBox[
            FormBox[
             TemplateBox[{RowBox[{
                 TemplateBox[{"\[ScriptCapitalH]", 
                   TemplateBox[{"2", "\[Gamma]"}, "RowDefault"], 
                   TemplateBox[{"(", "2", ")"}, "RowDefault"]}, 
                  "Subsuperscript"], "\[ScriptCapitalH]"}],
               TemplateBox[{"1", "\[Gamma]"}, "RowDefault"],
               TemplateBox[{"(", "0", ")"}, "RowDefault"]},
              "Subsuperscript"],
             TraditionalForm], "\[Dagger]"], " ", ")"}]}], 
         SuperscriptBox[
          TemplateBox[{FormBox[
             TemplateBox[{"\[ScriptCapitalH]", 
               TemplateBox[{"1", "\[Gamma]"}, "RowDefault"], 
               TemplateBox[{"(", "0", ")"}, "RowDefault"]}, "Subsuperscript"],
              TraditionalForm]},
           "Abs"], "2"]], 
        RowBox[{"\[DifferentialD]", "c"}]}]}],
      HoldForm]}], ")"}]}], TraditionalForm]], "DisplayFormula",
 ExpressionUUID -> "c4a454d9-70c5-40aa-a9ac-d57243afd9bf"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["A", "FB", 
    RowBox[{"(", 
     RowBox[{"2", ",", "2"}], ")"}]], TraditionalForm]],
  ExpressionUUID -> "26084e4a-e3e8-4806-9454-a5b56a3ebf02"],
 " starts from the constant ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     RowBox[{"80", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["a", "2"]}], "3"], "=", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "3"]}], TraditionalForm]],
  ExpressionUUID -> "dc4be4ce-a3bf-4577-be34-fbfe629e72ae"]
}], "Text",
 ExpressionUUID -> "e3ab537d-087f-4d57-8a41-1ef2e77f073e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq`AFB22", "=", 
  RowBox[{
   SubsuperscriptBox["A", "\"\<FB\>\"", "\"\<(2,2)\>\""], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Last", "[", "rule`TwoReH22H10thr", "]"}], "//", 
        RowBox[{
         RowBox[{"MapAt", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Integrate", "[", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"2", " ", "3", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["c", "2"]}], ")"}]}]}], ")"}]}], 
                RowBox[{"4", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]], "#"}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}], ",", 
           "#", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "All"}], "}"}]}], "]"}], "&"}]}], ")"}]}], "//", 
     RowBox[{
      RowBox[{"MapAt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "c", ",", 
             RowBox[{"Log", "[", "2", "]"}], ",", 
             RowBox[{"Log", "[", 
              FractionBox["s", 
               SuperscriptBox["m", "2"]], "]"}], ",", "_Zeta", ",", "\[Pi]"}],
             "}"}], ",", "Factor"}], "]"}], "&"}], ",", "#", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "All"}], "}"}]}], "]"}], "&"}]}], 
    ")"}]}]}]], "Input",
 ExpressionUUID -> "e6c222dd-35a9-42dd-a27e-e0854998f08d"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubsuperscriptBox["A", "\<\"FB\"\>", "\<\"(2,2)\"\>"], "\[LongEqual]", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"80", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["a", "2"]}], "3"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          FractionBox["16", "3"], " ", 
          RowBox[{
           SuperscriptBox["log", "2"], "(", 
           FractionBox["s", 
            SuperscriptBox["m", "2"]], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["352", "9"], " ", 
         RowBox[{"log", "(", 
          FractionBox["s", 
           SuperscriptBox["m", "2"]], ")"}]}], "+", 
        RowBox[{
         RowBox[{"log", "(", "2", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             FractionBox["352", "9"], " ", 
             RowBox[{"log", "(", 
              FractionBox["s", 
               SuperscriptBox["m", "2"]], ")"}]}]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           FractionBox["1552", "27"]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"16", " ", 
          TemplateBox[{"3"},
           "Zeta"]}], "3"], "+", 
        FractionBox[
         RowBox[{"374", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "27"], "-", 
        FractionBox["440", "9"], "+", 
        FractionBox[
         RowBox[{"256", " ", 
          RowBox[{
           SuperscriptBox["log", "2"], "(", "2", ")"}]}], "3"]}], ")"}]}], 
     "+", 
     InterpretationBox[
      RowBox[{"O", "(", 
       SuperscriptBox["\[Beta]", "2"], ")"}],
      SeriesData[$CellContext`\[Beta], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Beta], 0, {
     Rational[80, 3] $CellContext`a^2 
      Pi^2, $CellContext`a^2 (Rational[-440, 9] + Rational[374, 27] Pi^2 + 
       Rational[256, 3] Log[2]^2 + 
       Log[2] (Rational[1552, 27] - 50 Pi^2 + 
         Rational[-352, 9] Log[$CellContext`m^(-2) $CellContext`s]) + 
       Rational[352, 9] Log[$CellContext`m^(-2) $CellContext`s] + 
       Rational[-16, 3] Log[$CellContext`m^(-2) $CellContext`s]^2 + 
       Rational[-16, 3] Zeta[3])}, 0, 2, 1],
    Editable->False]}], TraditionalForm]], "Output",
 ExpressionUUID -> "e759596e-c4dd-4559-ad7f-37454253407f"]
}, Open  ]],

Cell[TextData[{
 "Forward-backward asymmetry at the threshold up to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"O", "[", "\[Beta]", "]"}], "2"], TraditionalForm]],
  ExpressionUUID -> "39756969-c796-47cd-8335-39132fb18792"]
}], "Text",
 ExpressionUUID -> "47e4a6d3-21ef-477c-9ea5-4d04eda892ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["A", "\"\<FB\>\"", "\"\<(2)\>\""], "==", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Last", "@", "eq`AFB2soft"}], "+", 
     RowBox[{"Last", "@", "eq`AFB21"}], "+", 
     RowBox[{"Last", "@", "eq`AFB22"}]}], "//", 
    RowBox[{
     RowBox[{"MapAt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"Log", "[", "2", "]"}], ",", 
            RowBox[{"Log", "[", 
             FractionBox["s", 
              SuperscriptBox["m", "2"]], "]"}]}], "}"}], ",", "Expand"}], 
         "]"}], "&"}], ",", "#", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "All"}], "}"}]}], "]"}], "&"}]}], ")"}]}]], "Input",\

 ExpressionUUID -> "7eb9b561-dc6a-4d97-a6c7-bb999c936806"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubsuperscriptBox["A", "\<\"FB\"\>", "\<\"(2)\"\>"], "\[LongEqual]", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"80", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["a", "2"]}], "3"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          FractionBox["16", "3"], " ", 
          RowBox[{
           SuperscriptBox["log", "2"], "(", 
           FractionBox["s", 
            SuperscriptBox["m", "2"]], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["32", "9"], " ", 
         RowBox[{"log", "(", 
          FractionBox["s", 
           SuperscriptBox["m", "2"]], ")"}]}], "+", 
        RowBox[{
         RowBox[{"log", "(", "2", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             FractionBox["32", "9"], " ", 
             RowBox[{"log", "(", 
              FractionBox["s", 
               SuperscriptBox["m", "2"]], ")"}]}]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           FractionBox["1264", "27"]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"16", " ", 
          TemplateBox[{"3"},
           "Zeta"]}], "3"], "+", 
        FractionBox[
         RowBox[{"614", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "27"], "+", 
        FractionBox["1496", "27"], "+", 
        FractionBox[
         RowBox[{"256", " ", 
          RowBox[{
           SuperscriptBox["log", "2"], "(", "2", ")"}]}], "3"]}], ")"}]}], 
     "+", 
     InterpretationBox[
      RowBox[{"O", "(", 
       SuperscriptBox["\[Beta]", "2"], ")"}],
      SeriesData[$CellContext`\[Beta], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Beta], 0, {
     Rational[80, 3] $CellContext`a^2 
      Pi^2, $CellContext`a^2 (Rational[1496, 27] + Rational[614, 27] Pi^2 + 
       Rational[256, 3] Log[2]^2 + 
       Log[2] (Rational[-1264, 27] - 50 Pi^2 + 
         Rational[-32, 9] Log[$CellContext`m^(-2) $CellContext`s]) + 
       Rational[32, 9] Log[$CellContext`m^(-2) $CellContext`s] + 
       Rational[-16, 3] Log[$CellContext`m^(-2) $CellContext`s]^2 + 
       Rational[-16, 3] Zeta[3])}, 0, 2, 1],
    Editable->False]}], TraditionalForm]], "Output",
 ExpressionUUID -> "c5a9432e-0931-428e-89d6-f973c1d756de"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["C-odd radiative corrections @ high energy", "Title",
 ExpressionUUID -> "bd4b1872-8a04-4971-bc6b-de767868df3e"],

Cell[CellGroupData[{

Cell["Prerequisites ", "Section",
 CellChangeTimes->{{3.950653464718742*^9, 3.950653493693226*^9}, {
  3.9506537086685047`*^9, 3.9506537095004597`*^9}, {3.9506540846538143`*^9, 
  3.950654088708021*^9}},ExpressionUUID->"3a4a4a65-370e-4607-a3a7-\
29acd8c625b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"H10high", ",", "rule`nrules"}], "}"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"path`H", ",", "\"\<H1.0loop.high.m\>\""}], "}"}], "]"}], 
   "]"}]}]], "Input",
 ExpressionUUID -> "7a315885-b81f-432a-b63f-9c00168b8acc"],

Cell[BoxData[
 FormBox["\<\"Tree amplitudes \\!\\(\\*SubsuperscriptBox[\\(H\\), \\(k, 1  \
\[Gamma]\\), \\((0)\\)]\\)=\\!\\(\\*SubsuperscriptBox[\\(A\\), \\(k, 1  \
\[Gamma]\\), \\((0)\\)]\\) (k=1,3,4) at high energies.\\nFormat: \
{{\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(1, 1  \[Gamma]\\), \\((0)\\)]\\),\\!\
\\(\\*SubsuperscriptBox[\\(H\\), \\(3, 1  \[Gamma]\\), \
\\((0)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(4, 1  \[Gamma]\\), \
\\((0)\\)]\\)},nrules}, where nrules contain rules for notations.\"\>", 
  TraditionalForm]], "Print"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      FractionBox["1", "s"]},
     {
      RowBox[{"s", "\[Rule]", 
       FractionBox["4", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Beta]", "2"]}]]}], 
      RowBox[{"t", "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "c"}], ")"}]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]}]}], 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"c", "+", "1"}], ")"}]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "6a9a878a-a098-47eb-9e01-10719ba58769"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H11high", "=", 
  RowBox[{"Get", "[", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"path`H", ",", "\"\<H1.1loop.high.m\>\""}], "}"}], "]"}], 
   "]"}]}]], "Input",
 ExpressionUUID -> "f725c28f-5972-4538-bb08-979866353dc8"],

Cell[BoxData[
 FormBox["\<\"One-loop hard amplitudes \\!\\(\\*SubsuperscriptBox[\\(H\\), \
\\(k, 1  \[Gamma]\\), \\((1)\\)]\\) (k=1,3,4) at high energies. Only QED \
contributions from electrons and muons are considered. Power corrections \
w.r.t. lepton masses, m and M, are neglected; powers of large logarithms, \
Log[s/\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)] and Log[s/M^2], are held.\
\\nFormat: {\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(1, 1  \[Gamma]\\), \
\\((1)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(3, 1  \[Gamma]\\), \
\\((1)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(4, 1  \[Gamma]\\), \
\\((1)\\)]\\)}\"\>", TraditionalForm]], "Print",
 ExpressionUUID -> "2bb6b36f-4767-4729-a0d1-de1f2e346022"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", 
    RowBox[{
     FractionBox[
      RowBox[{"10", " ", 
       RowBox[{"log", "(", 
        FractionBox["s", 
         SuperscriptBox["m", "2"]], ")"}]}], 
      RowBox[{"3", " ", "s"}]], "+", 
     FractionBox[
      RowBox[{"10", " ", 
       RowBox[{"log", "(", 
        FractionBox["s", 
         SuperscriptBox["M", "2"]], ")"}]}], 
      RowBox[{"3", " ", "s"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "76"}], "-", 
       RowBox[{"60", " ", "\[ImaginaryI]", " ", "\[Pi]"}]}], 
      RowBox[{"9", " ", "s"}]]}]}], "}"}], TraditionalForm]], "Output",
 ExpressionUUID -> "d5801649-5350-490f-a887-4fd00146f250"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H11high", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Assuming", "[", 
       RowBox[{
        RowBox[{"0", "<", "\[CapitalDelta]", "<", "1"}], ",", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"H11", "/.", 
           RowBox[{"\[Beta]", "\[Rule]", 
            RowBox[{"1", "-", "\[CapitalDelta]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
       "]"}], "/.", 
      RowBox[{"\[CapitalDelta]", "->", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"1", "-", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox["4", "s"]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}]}]}], "//", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox["1", 
         SuperscriptBox["m", "2"]], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox["s", 
          SuperscriptBox["m", "2"]], "]"}], "-", 
        RowBox[{"Log", "[", "s", "]"}]}]}], "]"}]}], "//", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox["1", "s"], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          FractionBox["s", 
           SuperscriptBox["M", "2"]], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Log", "[", "s", "]"}], "\[Rule]", 
        RowBox[{"Log", "[", 
         FractionBox["s", 
          SuperscriptBox["M", "2"]], "]"}]}]}], "}"}], "]"}]}], "//", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{"s_SeriesData", "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"MapAt", "[", 
       RowBox[{"Expand", ",", "s", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "All"}], "}"}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"s", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], ">", "0"}]}]}], 
    "]"}]}]}]], "Input",
 ExpressionUUID -> "e989531e-28ea-4278-8500-8ba800f4519f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    InterpretationBox[
     RowBox[{"O", "(", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "s"], ")"}], "2"], ")"}],
     SeriesData[$CellContext`s, 
      DirectedInfinity[1], {}, 2, 2, 1],
     Editable->False], ",", "0", ",", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         FractionBox["10", "3"], " ", 
         RowBox[{"log", "(", 
          FractionBox["s", 
           SuperscriptBox["m", "2"]], ")"}]}], "+", 
        RowBox[{
         FractionBox["10", "3"], " ", 
         RowBox[{"log", "(", 
          FractionBox["s", 
           SuperscriptBox["M", "2"]], ")"}]}], "-", 
        FractionBox[
         RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"], "-", 
        FractionBox["76", "9"]}], "s"], "+", 
      InterpretationBox[
       RowBox[{"O", "(", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "s"], ")"}], "2"], ")"}],
       SeriesData[$CellContext`s, 
        DirectedInfinity[1], {}, 1, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`s, 
      DirectedInfinity[1], {Rational[-76, 9] + Complex[0, 
          Rational[-20, 3]] Pi + 
       Rational[10, 3] Log[$CellContext`m^(-2) $CellContext`s] + 
       Rational[10, 3] Log[$CellContext`M^(-2) $CellContext`s]}, 1, 2, 1],
     Editable->False]}], "}"}], TraditionalForm]], "Output",
 ExpressionUUID -> "0f7b7c8b-8e55-46e3-bdcf-7f0892b65e4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"H21high", ",", "rule`nrules"}], "}"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"path`H", ",", "\"\<H2.1loop.high.m\>\""}], "}"}], "]"}], 
   "]"}]}]], "Input",
 ExpressionUUID -> "e008676e-dc1c-4544-8b43-8224d61c919d"],

Cell[BoxData[
 FormBox["\<\"One-loop hard amplitudes \\!\\(\\*SubsuperscriptBox[\\(H\\), \
\\(k, 2  \[Gamma]\\), \\((1)\\)]\\) (k=1,3,4) at high energies.\\nFormat: \
{{\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(1, 2  \[Gamma]\\), \\((1)\\)]\\),\\!\
\\(\\*SubsuperscriptBox[\\(H\\), \\(3, 2  \[Gamma]\\), \
\\((1)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(4, 2  \[Gamma]\\), \
\\((1)\\)]\\)},nrules}, where nrules contain rules for notations.\"\>", 
  TraditionalForm]], "Print",
 ExpressionUUID -> "fd7f9fa7-43f7-47a3-931c-ee52eac29a1d"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "-", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"log", "(", 
            RowBox[{"-", 
             FractionBox["t", "s"]}], ")"}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}]}], ")"}], " ", 
         RowBox[{"log", "(", 
          RowBox[{"-", 
           FractionBox["t", "s"]}], ")"}]}], 
        RowBox[{"2", " ", "s", " ", 
         SuperscriptBox["u", "2"]}]], "-", 
       FractionBox[
        RowBox[{"log", "(", 
         RowBox[{"-", 
          FractionBox["t", "s"]}], ")"}], 
        RowBox[{"s", " ", "u"}]], "-", 
       FractionBox[
        RowBox[{"log", "(", 
         RowBox[{"-", 
          FractionBox["u", "s"]}], ")"}], 
        RowBox[{"s", " ", "t"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "-", "u"}], ")"}], " ", 
         RowBox[{"log", "(", 
          RowBox[{"-", 
           FractionBox["u", "s"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"log", "(", 
            RowBox[{"-", 
             FractionBox["u", "s"]}], ")"}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}]}], ")"}]}], 
        RowBox[{"2", " ", "s", " ", 
         SuperscriptBox["t", "2"]}]], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"t", " ", "u"}]]}], 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"log", "(", 
          RowBox[{"-", 
           FractionBox["u", "s"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"log", "(", 
            RowBox[{"-", 
             FractionBox["u", "s"]}], ")"}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}]}], ")"}]}], "t"],
        "-", 
       FractionBox[
        RowBox[{
         RowBox[{"log", "(", 
          RowBox[{"-", 
           FractionBox["t", "s"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"log", "(", 
            RowBox[{"-", 
             FractionBox["t", "s"]}], ")"}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}]}], ")"}]}], 
        "u"]}]},
     {
      RowBox[{"s", "\[Rule]", 
       FractionBox["4", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Beta]", "2"]}]]}], 
      RowBox[{"t", "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "c"}], ")"}]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]}]}], 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"c", "+", "1"}], ")"}]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "7568b30c-f393-4ed1-857b-1a062adc7ed1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H21high", "=", 
  RowBox[{
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"0", "<", "\[CapitalDelta]", "<", "1"}], ",", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"H21high", "/.", "rule`nrules"}], "/.", 
        RowBox[{"\[Beta]", "\[Rule]", 
         RowBox[{"1", "-", "\[CapitalDelta]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", ",", "0", ",", "2"}], "}"}]}], "]"}]}], 
    "]"}], "/.", 
   RowBox[{"\[CapitalDelta]", "->", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox["4", "s"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "\[Infinity]", ",", "1"}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 ExpressionUUID -> "d6de9524-0958-40db-aeeb-ece59eea001b"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0", ",", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"c", " ", 
             RowBox[{
              SuperscriptBox["log", "2"], "(", 
              FractionBox[
               RowBox[{"1", "-", "c"}], "2"], ")"}]}], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"c", "+", "1"}], ")"}], "2"]}]]}], "+", 
          FractionBox[
           RowBox[{"log", "(", 
            FractionBox[
             RowBox[{"1", "-", "c"}], "2"], ")"}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"c", "+", "1"}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "c", " ", "\[Pi]", " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{"1", "-", "c"}], "2"], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"c", "+", "1"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{"c", " ", 
            RowBox[{
             SuperscriptBox["log", "2"], "(", 
             FractionBox[
              RowBox[{"c", "+", "1"}], "2"], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"c", "-", "1"}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"log", "(", 
            FractionBox[
             RowBox[{"c", "+", "1"}], "2"], ")"}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"c", "-", "1"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "c", " ", "\[Pi]", " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{"c", "+", "1"}], "2"], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"c", "-", "1"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"c", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"c", "+", "1"}], ")"}]}]]}], ")"}]}], 
       SuperscriptBox["s", "2"]], "+", 
      InterpretationBox[
       RowBox[{"O", "(", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "s"], ")"}], "3"], ")"}],
       SeriesData[$CellContext`s, 
        DirectedInfinity[1], {}, 2, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`s, 
      DirectedInfinity[1], {
      4 (Complex[0, -1] (-1 + $CellContext`c)^(-1) (1 + $CellContext`c)^(-1) 
         Pi + Rational[1, 2] (1 + $CellContext`c)^(-1) 
         Log[Rational[1, 2] (1 - $CellContext`c)] + 
        Complex[0, -1] $CellContext`c (1 + $CellContext`c)^(-2) Pi 
         Log[Rational[1, 2] (1 - $CellContext`c)] + 
        Rational[-1, 2] $CellContext`c (1 + $CellContext`c)^(-2) 
         Log[Rational[1, 2] (1 - $CellContext`c)]^2 + 
        Rational[-1, 2] (-1 + $CellContext`c)^(-1) 
         Log[Rational[1, 2] (1 + $CellContext`c)] + 
        Complex[0, 1] (-1 + $CellContext`c)^(-2) $CellContext`c Pi 
         Log[Rational[1, 2] (1 + $CellContext`c)] + 
        Rational[1, 2] (-1 + $CellContext`c)^(-2) $CellContext`c 
         Log[Rational[1, 2] (1 + $CellContext`c)]^2)}, 2, 3, 1],
     Editable->False], ",", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["log", "2"], "(", 
            FractionBox[
             RowBox[{"1", "-", "c"}], "2"], ")"}], 
           RowBox[{"c", "+", "1"}]], "+", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{"1", "-", "c"}], "2"], ")"}]}], 
           RowBox[{"c", "+", "1"}]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["log", "2"], "(", 
            FractionBox[
             RowBox[{"c", "+", "1"}], "2"], ")"}], 
           RowBox[{"c", "-", "1"}]], "+", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{"c", "+", "1"}], "2"], ")"}]}], 
           RowBox[{"c", "-", "1"}]]}], ")"}]}], "s"], "+", 
      InterpretationBox[
       RowBox[{"O", "(", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "s"], ")"}], "2"], ")"}],
       SeriesData[$CellContext`s, 
        DirectedInfinity[1], {}, 1, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`s, 
      DirectedInfinity[1], {
      2 (Complex[0, 2] (1 + $CellContext`c)^(-1) Pi 
         Log[Rational[1, 2] (1 - $CellContext`c)] + (1 + $CellContext`c)^(-1) 
         Log[Rational[1, 2] (1 - $CellContext`c)]^2 + 
        Complex[0, 2] (-1 + $CellContext`c)^(-1) Pi 
         Log[Rational[1, 2] (1 + $CellContext`c)] + (-1 + $CellContext`c)^(-1)
            Log[Rational[1, 2] (1 + $CellContext`c)]^2)}, 1, 2, 1],
     Editable->False]}], "}"}], TraditionalForm]], "Output",
 ExpressionUUID -> "5fea5a18-00cb-41c6-8b20-3e10e3ec8555"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"H22high", ",", "rule`nrules"}], "}"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"path`H", ",", "\"\<H2.2loop.high.m\>\""}], "}"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 ExpressionUUID -> "938fb54a-db03-432f-b804-23f96a60f90f"],

Cell[BoxData[
 FormBox["\<\"Two-loop hard amplitudes \\!\\(\\*SubsuperscriptBox[\\(H\\), \
\\(k, 2  \[Gamma]\\), \\((2)\\)]\\) (k=1,3,4) at high energies (result of the \
expansion w.r.t. \[Delta] = (1-\[Beta]) up to O(\[Delta]^5)).\\nPower \
corrections w.r.t. lepton masses, m and M, are neglected; powers of large \
logarithms, Log[s/m^2] and Log[s/M^2], are held\\nFormat: \
{{\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(1, 2  \[Gamma]\\), \\((2)\\)]\\),\\!\
\\(\\*SubsuperscriptBox[\\(H\\), \\(3, 2  \[Gamma]\\), \
\\((2)\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(4, 2  \[Gamma]\\), \
\\((1)\\)]\\)},nrules}, where nrules contain rules for notations.\"\>", 
  TraditionalForm]], "Print",
 ExpressionUUID -> "b606294e-56c7-4beb-ad8b-dcf77bf6f3d6"]
}, Open  ]],

Cell["Approximate value", "Text",
 ExpressionUUID -> "0cf7d9aa-fd7f-4ca4-b05d-e11f6aeb7d33"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"H22high", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["s", 
          SuperscriptBox["m", "2"]], "\[Rule]", 
         RowBox[{
          FractionBox["4", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Beta]", "2"]}]], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["105", 
             RowBox[{"511", "/", "1000"}]], ")"}], "2"]}]}], ",", 
        RowBox[{
         FractionBox["s", 
          SuperscriptBox["M", "2"]], "\[Rule]", 
         FractionBox["4", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Beta]", "2"]}]]}]}], "}"}]}], "/.", 
     "rule`nrules"}], "/.", 
    RowBox[{"\[Beta]", "\[Rule]", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"105", "/", "1000"}], "1"], ")"}], "2"]}]]}]}], "/.", 
   RowBox[{"c", "\[Rule]", 
    RowBox[{"1", "/", "3"}]}]}], "//", "N"}]], "Input",
 ExpressionUUID -> "1d2d486d-c9e2-48b6-972c-7869f38cffdb"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"0.006257607424422923`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.004542512764389675`", " ", "\[ImaginaryI]"}]}], ",", 
    RowBox[{"0.00023647648605019988`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.008990136953297798`", " ", "\[ImaginaryI]"}]}], ",", 
    RowBox[{
     RowBox[{"-", "0.5925585440989452`"}], "-", 
     RowBox[{"0.4461800543429944`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "726d71fd-b0c6-46dd-a6fa-69a2470de265"]
}, Open  ]],

Cell["Numerical value", "Text",
 ExpressionUUID -> "d241ea1e-c1c0-4126-8b25-69842079db9f"],

Cell[TextData[{
 "[!] It takes up to ~ 1-2 to evalulate ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["H", 
    RowBox[{"i", ",", 
     RowBox[{"2", "\[Gamma]"}]}], 
    RowBox[{"(", "2", ")"}]], TraditionalForm]],
  ExpressionUUID -> "606b98ac-77eb-4d29-8eee-67da72ff1dd5"],
 " numerically"
}], "Text",
 FontColor->RGBColor[0.6666666666666666, 0., 0.],
 Background->RGBColor[1, 0.85, 0.85],
 ExpressionUUID -> "9e1ece03-71d8-4c36-9ac0-781459c38083"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"numerical", "[", 
     RowBox[{"H22", ",", "1", 
      RowBox[{"(*", "GeV", "*)"}], ",", 
      RowBox[{"1", "/", "3"}], ",", 
      RowBox[{"105", "/", "1000"}], ",", "20"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      FractionBox["s", 
       SuperscriptBox["m", "2"]], "\[Rule]", 
      RowBox[{
       FractionBox["4", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Beta]", "2"]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["105", 
          RowBox[{"511", "/", "1000"}]], ")"}], "2"]}]}], "}"}]}], "/.", 
   RowBox[{"\[Beta]", "\[Rule]", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"105", "/", "1000"}], "1"], ")"}], "2"]}]]}]}], "//", 
  "N"}]], "Input",
 ExpressionUUID -> "65c0c5f6-bbfa-459c-b075-a02e625a02ac"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"0.006257598855118807`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.004542450985020455`", " ", "\[ImaginaryI]"}]}], ",", 
    RowBox[{"0.00023648667237536965`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.008990087310560575`", " ", "\[ImaginaryI]"}]}], ",", 
    RowBox[{
     RowBox[{"-", "0.5925585260938153`"}], "-", 
     RowBox[{"0.4461800394937042`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "1df6cbaf-fa40-4e8d-8499-b05fc526f6a1"]
}, Open  ]],

Cell[TextData[{
 "Extracting leading terms of ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["H", 
    RowBox[{"i", ",", 
     RowBox[{"2", "\[Gamma]"}]}], 
    RowBox[{"(", "2", ")"}]], TraditionalForm]],
  ExpressionUUID -> "e96634ff-3a03-4d07-9ec3-aaf074871f9b"]
}], "Text",
 ExpressionUUID -> "08e9d998-6437-4ce2-a1e4-1477e3b95e99"],

Cell["[!] It takes up to ~ 1-2 minutes to extract leading terms", "Text",
 FontColor->RGBColor[0.6666666666666666, 0., 0.],
 Background->RGBColor[1, 0.85, 0.85],
 ExpressionUUID -> "35b3e685-c8f4-4977-8947-68573c2b44c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H22highSeries", "=", 
   RowBox[{
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"0", "<", "\[CapitalDelta]", "<", "1"}], ",", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"H22high", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"Log", "[", 
               FractionBox["s", 
                SuperscriptBox["m", "2"]], "]"}], "\[Rule]", "L"}], ",", 
             RowBox[{
              RowBox[{"Log", "[", 
               FractionBox["s", 
                SuperscriptBox["M", "2"]], "]"}], "\[Rule]", "l"}]}], "}"}]}],
           "/.", "rule`nrules"}], "/.", 
         RowBox[{"\[Beta]", "\[Rule]", 
          RowBox[{"1", "-", "\[CapitalDelta]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalDelta]", ",", "0", ",", "2"}], "}"}]}], "]"}]}], 
     "]"}], "/.", 
    RowBox[{"\[CapitalDelta]", "->", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"1", "-", 
        SqrtBox[
         RowBox[{"1", "-", 
          FractionBox["4", "s"]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 ExpressionUUID -> "89e5bac8-16ca-4db6-9113-f68a46ba9b34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[ScriptCapitalM]high", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"\[ScriptCapitalM]", "/.", 
    RowBox[{"\[Beta]", "\[Rule]", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["4", "s"]}]]}]}], "]"}]}]], "Input",
 ExpressionUUID -> "0a2cf10d-2590-4425-a8b5-9e21125c4f8e"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"s", "-", "4"}], ")"}], "2"], " ", "s"}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"s", "-", "4"}], "s"], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["s", "3"]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", "4"}], ")"}], " ", "s"}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"s", "-", "4"}], "s"], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["s", "3"]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", "4"}], ")"}]}], "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", "4"}], ")"}], " ", 
       SuperscriptBox["s", "2"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"s", "-", "4"}], "s"], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["s", "3"]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", "4"}], ")"}], " ", "s"}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["c", "2"], "-", "1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"s", "-", "4"}], "s"], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["s", "3"]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "-", "4"}], ")"}], " ", 
          SuperscriptBox["c", "2"]}], "+", "s", "+", "4"}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "77dd5c7c-c66e-46f2-8c41-39d347a06d33"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule`TwoReH22H10high", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalH]", "[", 
         RowBox[{"2", ",", "2"}], "]"}], 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"]}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"H22highSeries", "/.", 
             RowBox[{"{", 
              RowBox[{"expr_Complex", "\[Rule]", "0"}], "}"}]}], ")"}], ".", 
           "\[ScriptCapitalM]high", ".", "H10high"}]}], 
         RowBox[{"H10high", ".", "\[ScriptCapitalM]high", ".", "H10high"}]], "//", 
        RowBox[{
         RowBox[{"MapAt", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{
               "l", ",", "L", ",", "_Log", ",", "_PolyLog", ",", "_Zeta", ",",
                 "\[Pi]"}], "}"}], ",", "Simplify"}], "]"}], "&"}], ",", "#", 
           ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "All"}], "}"}]}], "]"}], "&"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l", "\[Rule]", 
         RowBox[{"Log", "[", 
          FractionBox["s", 
           SuperscriptBox["M", "2"]], "]"}]}], ",", 
        RowBox[{"L", "\[Rule]", 
         RowBox[{"Log", "[", 
          FractionBox["s", 
           SuperscriptBox["m", "2"]], "]"}]}]}], "}"}]}], ")"}]}]}], 
  ";"}]], "Input",
 ExpressionUUID -> "f61a72b8-920e-4f0f-85e7-94622b9b9cad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule`TwoReH21H11high", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalH]", "[", 
         RowBox[{"2", ",", "1"}], "]"}], 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "\[Dagger]"]}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"H21high", ".", "\[ScriptCapitalM]high", ".", 
         RowBox[{"(", 
          RowBox[{"H11high", "/.", 
           RowBox[{"expr_Complex", ":>", 
            RowBox[{"Conjugate", "[", "expr", "]"}]}]}], ")"}]}], 
        RowBox[{"H10high", ".", "\[ScriptCapitalM]high", ".", "H10high"}]], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"H21high", "/.", 
           RowBox[{"expr_Complex", "\[RuleDelayed]", 
            RowBox[{"Conjugate", "[", "expr", "]"}]}]}], ")"}], ".", 
         "\[ScriptCapitalM]high", ".", 
         RowBox[{"(", "H11high", ")"}]}], 
        RowBox[{"H10high", ".", "\[ScriptCapitalM]high", ".", "H10high"}]]}], 
      "//", 
      RowBox[{
       RowBox[{"MapAt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{"Expand", "[", "#", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Log", "[", 
               FractionBox["s", 
                SuperscriptBox["m", "2"]], "]"}], ",", 
              RowBox[{"Log", "[", 
               FractionBox["s", 
                SuperscriptBox["M", "2"]], "]"}], ",", "_Log"}], "}"}], ",", 
            "Factor"}], "]"}], "&"}], ",", "#", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "All"}], "}"}]}], "]"}], "&"}]}], ")"}]}]}], 
  ";"}]], "Input",
 ExpressionUUID -> "cb861110-dcee-470f-b00b-f85db0205e73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule`TwoReH11H10high", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalH]", "[", 
         RowBox[{"1", ",", "1"}], "]"}], 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"]}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"H11high", "/.", 
           RowBox[{"{", 
            RowBox[{"expr_Complex", "\[Rule]", "0"}], "}"}]}], ")"}], ".", 
         "\[ScriptCapitalM]high", ".", "H10high"}]}], 
       RowBox[{"H10high", ".", "\[ScriptCapitalM]high", ".", "H10high"}]], "//", 
      RowBox[{
       RowBox[{"MapAt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{"Expand", "[", "#", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Log", "[", 
               FractionBox["s", 
                SuperscriptBox["m", "2"]], "]"}], ",", 
              RowBox[{"Log", "[", 
               FractionBox["s", 
                SuperscriptBox["M", "2"]], "]"}], ",", "_Log"}], "}"}], ",", 
            "Factor"}], "]"}], "&"}], ",", "#", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "All"}], "}"}]}], "]"}], "&"}]}], ")"}]}]}], 
  ";"}]], "Input",
 ExpressionUUID -> "7b12ba4d-b4e1-4e5a-add6-4666b2842ed4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule`TwoReH21H10high", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"\[ScriptCapitalH]", "[", 
         RowBox[{"2", ",", "1"}], "]"}], 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "\[Dagger]"]}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "]"}], "2"]], "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"H21high", "/.", 
           RowBox[{"{", 
            RowBox[{"expr_Complex", "\[Rule]", "0"}], "}"}]}], ")"}], ".", 
         "\[ScriptCapitalM]high", ".", "H10high"}]}], 
       RowBox[{"H10high", ".", "\[ScriptCapitalM]high", ".", "H10high"}]], "//", 
      RowBox[{
       RowBox[{"MapAt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{"Expand", "[", "#", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Log", "[", 
               FractionBox["s", 
                SuperscriptBox["m", "2"]], "]"}], ",", 
              RowBox[{"Log", "[", 
               FractionBox["s", 
                SuperscriptBox["M", "2"]], "]"}], ",", "_Log"}], "}"}], ",", 
            "Factor"}], "]"}], "&"}], ",", "#", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "All"}], "}"}]}], "]"}], "&"}]}], ")"}]}]}], 
  ";"}]], "Input",
 ExpressionUUID -> "c7de9811-0627-4e28-8740-0286fabe7aa7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule`Uhigh", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rule`U", "//", 
       RowBox[{
        RowBox[{"MapAt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Assuming", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"0", "<", "\[CapitalDelta]", "<", "1"}], "&&", 
              RowBox[{
               RowBox[{"-", "1"}], "<", "c", "<", "1"}]}], ",", 
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{"#", "/.", 
                RowBox[{"\[Beta]", "\[Rule]", 
                 RowBox[{"1", "-", "\[CapitalDelta]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"\[CapitalDelta]", ",", "0", ",", "0"}], "}"}]}], 
              "]"}]}], "]"}], "&"}], ",", "#", ",", 
          RowBox[{"{", 
           RowBox[{"All", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"\[CapitalDelta]", "->", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           SqrtBox[
            RowBox[{"1", "-", 
             FractionBox["4", "s"]}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}]}], 
       "]"}]}], "//", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox["1", 
           RowBox[{"4", 
            SuperscriptBox["\[Omega]0", "2"]}]], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox["s", 
            RowBox[{"4", 
             SuperscriptBox["\[Omega]0", "2"]}]], "]"}], "-", 
          RowBox[{"Log", "[", 
           FractionBox["s", 
            SuperscriptBox["M", "2"]], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox["1", "s"], "]"}], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           FractionBox["s", 
            SuperscriptBox["M", "2"]], "]"}]}]}]}], "}"}], "]"}]}], "//", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{"s_SeriesData", "\[RuleDelayed]", 
      RowBox[{"MapAt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"Expand", "[", "#", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", 
              FractionBox["s", 
               SuperscriptBox["m", "2"]], "]"}], ",", 
             RowBox[{"Log", "[", 
              FractionBox["s", 
               SuperscriptBox["M", "2"]], "]"}], ",", "_Log"}], "}"}], ",", 
           "Factor"}], "]"}], "&"}], ",", "s", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "All"}], "}"}]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Column"}]}], "Input",
 ExpressionUUID -> "fb1d0342-5e9f-4b74-bfa9-dfa0daba0e9f"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      RowBox[{
       FormBox[
        SubscriptBox["\[ScriptCapitalU]", "\<\"II\"\>"],
        TraditionalForm], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"4", " ", 
          RowBox[{"log", "(", 
           FractionBox["s", 
            SuperscriptBox["m", "2"]], ")"}], " ", 
          RowBox[{"log", "(", 
           FractionBox["s", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Omega]", "0"],
               TraditionalForm], "2"]}]], ")"}]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"log", "(", 
          FractionBox["s", 
           SuperscriptBox["m", "2"]], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"log", "(", 
          FractionBox["s", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Omega]", "0"],
              TraditionalForm], "2"]}]], ")"}]}], "+", 
        RowBox[{
         FractionBox["4", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", "3"}], ")"}]}]}]}]},
     {
      RowBox[{
       FormBox[
        SubscriptBox["\[ScriptCapitalU]", "\<\"FF\"\>"],
        TraditionalForm], "\[Rule]", 
       InterpretationBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"log", "(", 
             FractionBox["s", 
              SuperscriptBox["M", "2"]], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"4", " ", 
               RowBox[{"log", "(", 
                FractionBox["s", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"log", "(", 
             FractionBox["s", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Omega]", "0"],
                 TraditionalForm], "2"]}]], ")"}]}], "+", 
           RowBox[{
            FractionBox["4", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], "+", 
         InterpretationBox[
          RowBox[{"O", "(", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "s"], ")"}], "1"], ")"}],
          SeriesData[$CellContext`s, 
           DirectedInfinity[1], {}, 0, 1, 1],
          Editable->False]}],
        SeriesData[$CellContext`s, 
         DirectedInfinity[1], {
         Rational[4, 3] (-3 + Pi^2) + 
          Log[$CellContext`M^(-2) $CellContext`s] (2 - 4 
            Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]) + 
          4 Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]}, 
         0, 1, 1],
        Editable->False]}]},
     {
      RowBox[{
       FormBox[
        SubscriptBox["\[ScriptCapitalU]", "\<\"IF\"\>"],
        TraditionalForm], "\[Rule]", 
       InterpretationBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "c"}], "-", "1"}], 
              RowBox[{"c", "-", "1"}]], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               RowBox[{"log", "(", 
                FractionBox["s", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}], "-", "4"}], ")"}]}], 
           "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              TemplateBox[{"2",FractionBox[
                 RowBox[{"1", "-", "c"}], "2"]},
               "PolyLog"], "-", 
              TemplateBox[{"2",FractionBox[
                 RowBox[{"c", "+", "1"}], "2"]},
               "PolyLog"]}], ")"}]}]}], ")"}], "+", 
         InterpretationBox[
          RowBox[{"O", "(", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "s"], ")"}], "1"], ")"}],
          SeriesData[$CellContext`s, 
           DirectedInfinity[1], {}, 0, 1, 1],
          Editable->False]}],
        SeriesData[$CellContext`s, 
         DirectedInfinity[1], {
         Log[(-1 - $CellContext`c)/(-1 + $CellContext`c)] (-4 + 
            8 Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]) - 
          8 (PolyLog[2, Rational[1, 2] (1 - $CellContext`c)] - PolyLog[
           2, Rational[1, 2] (1 + $CellContext`c)])}, 0, 1, 1],
        Editable->False]}]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Left}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"], TraditionalForm]], "Output",
 ExpressionUUID -> "15e07e67-aee7-444a-b663-4169a456c6fc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Delta]", 
    RowBox[{"C", "-", "odd"}], 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "2f66b194-a1a5-4fd2-a553-7e5b921548ad"],
 " @ high ",
 Cell[BoxData[
  FormBox["energy", TraditionalForm]],ExpressionUUID->
  "b11ed1d7-e4ae-4a47-9dfa-cfd887527301"]
}], "Section",ExpressionUUID->"18608bd0-3f4e-4f49-b788-767e62dcd1b0"],

Cell[TextData[{
 "Asymptotic of ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Delta]", 
    RowBox[{"C", "-", "odd"}], 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "e83282ca-9d76-437f-91b4-839153f56d27"],
 " at high energies"
}], "Text",ExpressionUUID->"032f4548-2dc4-487f-b1c5-620d3b1ff825"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq`deltaOddOneLoopHigh", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"eq`deltaOddOneLoop", "/.", "rule`Uhigh"}], "/.", 
    "rule`TwoReH21H10high"}], "//", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"a_.", " ", 
        RowBox[{"Log", "[", 
         FractionBox["1", 
          RowBox[{"4", 
           SuperscriptBox["\[Omega]0", "2"]}]], "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"a", " ", 
         RowBox[{"Log", "[", 
          FractionBox["s", 
           RowBox[{"4", 
            SuperscriptBox["\[Omega]0", "2"]}]], "]"}]}], "-", 
        RowBox[{"a", " ", 
         RowBox[{"Log", "[", 
          FractionBox["s", 
           SuperscriptBox["M", "2"]], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"a_.", " ", 
        RowBox[{"Log", "[", 
         FractionBox["1", "s"], "]"}]}], ":>", 
       RowBox[{
        RowBox[{"-", " ", "a"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["s", 
          SuperscriptBox["M", "2"]], "]"}]}]}]}], "}"}], "]"}]}]}]], "Input",
 ExpressionUUID -> "bbf82a01-08df-44b4-bc24-938e532040a4"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]","\"C-odd\"","\"(1)\""},
     "Subsuperscript"],
    TraditionalForm], "\[LongEqual]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], "-", "c", "+", "1"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["log", "2"], "(", 
           FractionBox[
            RowBox[{"1", "-", "c"}], "2"], ")"}]}], 
         RowBox[{
          SuperscriptBox["c", "2"], "+", "1"}]], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], "+", "c", "+", "1"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["log", "2"], "(", 
           FractionBox[
            RowBox[{"c", "+", "1"}], "2"], ")"}]}], 
         RowBox[{
          SuperscriptBox["c", "2"], "+", "1"}]], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", "1"}], ")"}], " ", "c", " ", 
          RowBox[{"log", "(", 
           FractionBox[
            RowBox[{"1", "-", "c"}], "2"], ")"}]}], 
         RowBox[{
          SuperscriptBox["c", "2"], "+", "1"}]], "+", 
        FractionBox[
         RowBox[{"4", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"c", "+", "1"}], ")"}], " ", 
          RowBox[{"log", "(", 
           FractionBox[
            RowBox[{"c", "+", "1"}], "2"], ")"}]}], 
         RowBox[{
          SuperscriptBox["c", "2"], "+", "1"}]], "-", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           TemplateBox[{"2",FractionBox[
              RowBox[{"1", "-", "c"}], "2"]},
            "PolyLog"], "-", 
           TemplateBox[{"2",FractionBox[
              RowBox[{"c", "+", "1"}], "2"]},
            "PolyLog"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"log", "(", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "c"}], "-", "1"}], 
           RowBox[{"c", "-", "1"}]], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{"log", "(", 
             FractionBox["s", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Omega]", "0"],
                 TraditionalForm], "2"]}]], ")"}]}], "-", "4"}], ")"}]}]}], 
       ")"}]}], "+", 
     InterpretationBox[
      RowBox[{"O", "(", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "s"], ")"}], "1"], ")"}],
      SeriesData[$CellContext`s, 
       DirectedInfinity[1], {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`s, 
     DirectedInfinity[
     1], {$CellContext`a ((-4) (-1 + $CellContext`c) $CellContext`c (
          1 + $CellContext`c^2)^(-1) Log[Rational[1, 2] (1 - $CellContext`c)] + 
       4 (1 + $CellContext`c^2)^(-1) (1 - $CellContext`c + $CellContext`c^2) 
        Log[Rational[1, 2] (1 - $CellContext`c)]^2 + 
       4 $CellContext`c (1 + $CellContext`c) (1 + $CellContext`c^2)^(-1) 
        Log[Rational[1, 2] (1 + $CellContext`c)] - 
       4 (1 + $CellContext`c^2)^(-1) (1 + $CellContext`c + $CellContext`c^2) 
       Log[Rational[1, 2] (1 + $CellContext`c)]^2 + 
       Log[(-1 - $CellContext`c)/(-1 + $CellContext`c)] (-4 + 
         8 Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]) - 
       8 (PolyLog[2, Rational[1, 2] (1 - $CellContext`c)] - PolyLog[
        2, Rational[1, 2] (1 + $CellContext`c)]))}, 0, 1, 1],
    Editable->False]}], TraditionalForm]], "Output",
 ExpressionUUID -> "e8aa5da3-0c43-4f3e-92ee-a408b5ee56d6"]
}, Open  ]],

Cell["Numerical cross check", "Text",
 ExpressionUUID -> "6b3f2414-f217-4a75-b367-b802e58e4b31"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Normal", "[", "eq`deltaOddOneLoopHigh", "]"}], "//", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{"#", "/", "a"}], "&"}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"MapAt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numerical", "[", 
        RowBox[{"#", ",", "10", 
         RowBox[{"(*", "GeV", "*)"}], ",", 
         RowBox[{"1", "/", "3"}]}], "]"}], "&"}], ",", "#", ",", 
      RowBox[{"-", "1"}]}], "]"}], "&"}]}], "//", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"x_Real", "\[RuleDelayed]", 
    RowBox[{"N", "[", "x", "]"}]}], "]"}]}]], "Input",
 ExpressionUUID -> "3c287ac7-bdc8-4ca5-ba36-db59d6d13783"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    FormBox[
     TemplateBox[{"\[Delta]","\"C-odd\"","\"(1)\""},
      "Subsuperscript"],
     TraditionalForm], "a"], "\[LongEqual]", 
   RowBox[{
    RowBox[{"5.545177444479562`", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "+", "1.960813455886049`"}]}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "8a70d4d3-1e1f-449c-bbb1-b5f1b80962e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rule`deltaOddOneLoop", "//", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{"#", "/", "a"}], "&"}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"MapAt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numerical", "[", 
        RowBox[{"#", ",", "10", 
         RowBox[{"(*", "GeV", "*)"}], ",", 
         RowBox[{"1", "/", "3"}]}], "]"}], "&"}], ",", "#", ",", 
      RowBox[{"-", "1"}]}], "]"}], "&"}]}], "//", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"x_Real", "\[RuleDelayed]", 
    RowBox[{"N", "[", "x", "]"}]}], "]"}]}]], "Input",
 ExpressionUUID -> "94ab3d48-db22-4ae4-a1c7-cb2ffda36419"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    FormBox[
     TemplateBox[{"\[Delta]","\"C-odd\"","\"(1)\""},
      "Subsuperscript"],
     TraditionalForm], "a"], "\[Rule]", 
   RowBox[{
    RowBox[{"5.5448466876419005`", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "+", "1.964797420806313`"}]}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "e1a758d0-0f84-4fca-b456-53252731fd4a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Delta]", 
    RowBox[{"C", "-", "odd"}], 
    RowBox[{"(", "2", ")"}]], TraditionalForm]],ExpressionUUID->
  "9a51ec19-8a9d-4bc9-9070-93ecd78fc566"],
 " @ high ",
 Cell[BoxData[
  FormBox["energy", TraditionalForm]],ExpressionUUID->
  "663395e6-3b29-4735-96c0-084209811114"]
}], "Section",ExpressionUUID->"ffcb69e9-3f0a-4b43-b3e0-e29d4248429c"],

Cell[TextData[{
 "Asymptotic of ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Delta]", 
    RowBox[{"C", "-", "odd"}], 
    RowBox[{"(", "2", ")"}]], TraditionalForm]],ExpressionUUID->
  "30145156-646c-4934-ae53-716ca7f9b786"],
 " at high energies"
}], "Text",ExpressionUUID->"83fef113-5d9a-4137-9fe8-450cd8073f36"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq`deltaOddTwoLoopHigh", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"eq`deltaOddTwoLoop", "/.", "rule`Uhigh"}], "/.", 
     RowBox[{"{", 
      RowBox[{
      "rule`TwoReH21H10high", ",", "rule`TwoReH21H11high", ",", 
       "rule`TwoReH22H10high", ",", "rule`TwoReH11H10high"}], "}"}]}], "//", 
    RowBox[{
     RowBox[{"ReplaceRepeated", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox["1", 
            SuperscriptBox["m", "2"]], "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], "]"}], "-", 
           RowBox[{"Log", "[", "s", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox["s", 
             SuperscriptBox["M", "2"]], "]"}], "-", 
           RowBox[{"Log", "[", "s", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox["1", 
            RowBox[{"4", 
             SuperscriptBox["\[Omega]0", "2"]}]], "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox["s", 
             RowBox[{"4", 
              SuperscriptBox["\[Omega]0", "2"]}]], "]"}], "-", 
           RowBox[{"Log", "[", "s", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox["1", "s"], "]"}], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            FractionBox["s", 
             SuperscriptBox["M", "2"]], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Log", "[", "s", "]"}], "\[Rule]", 
          RowBox[{"Log", "[", 
           FractionBox["s", 
            SuperscriptBox["M", "2"]], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "c"}], "-", "1"}], 
            RowBox[{"c", "-", "1"}]], "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", "c"}], "2"], "]"}], "-", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "-", "c"}], "2"], "]"}]}]}]}], "}"}]}], "]"}], 
     "&"}]}], "//", 
   RowBox[{"ReplaceAll", "[", 
    RowBox[{"series_SeriesData", "\[RuleDelayed]", 
     RowBox[{"MapAt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Expand", "[", "#", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"Log", "[", 
             FractionBox["s", 
              SuperscriptBox["m", "2"]], "]"}], ",", 
            RowBox[{"Log", "[", 
             FractionBox["s", 
              SuperscriptBox["M", "2"]], "]"}], ",", "_Zeta", ",", "\[Pi]", 
            ",", "_Log", ",", "_PolyLog"}], "}"}], ",", "Factor"}], "]"}], 
        "&"}], ",", "series", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "All"}], "}"}]}], "]"}]}], "]"}]}]}]], "Input",
 ExpressionUUID -> "78804e62-7a84-4192-9e89-8cfeed7b6191"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    TemplateBox[{"\[Delta]","\"C-odd\"","\"(2)\""},
     "Subsuperscript"],
    TraditionalForm], "\[LongEqual]", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], "-", "c", "+", "1"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["log", "4"], "(", 
           FractionBox[
            RowBox[{"1", "-", "c"}], "2"], ")"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["c", "2"]}], "-", 
               RowBox[{"5", " ", "c"}], "-", "5"}], ")"}]}], 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["c", "2"]}], "-", 
               RowBox[{"3", " ", "c"}], "+", "2"}], ")"}], " ", 
             RowBox[{"log", "(", 
              FractionBox[
               RowBox[{"c", "+", "1"}], "2"], ")"}]}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["log", "3"], "(", 
          FractionBox[
           RowBox[{"1", "-", "c"}], "2"], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"56", " ", 
                 SuperscriptBox["c", "2"]}], "-", 
                RowBox[{"63", " ", "c"}], "+", "89"}], ")"}]}], 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]]}], "+", 
           FractionBox[
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["c", "2"]}], "-", 
               RowBox[{"3", " ", "c"}], "+", "1"}], ")"}], " ", 
             RowBox[{"log", "(", 
              FractionBox[
               RowBox[{"c", "+", "1"}], "2"], ")"}]}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "-", "c", "+", "1"}], ")"}], " ", 
             RowBox[{"log", "(", 
              FractionBox["s", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Omega]", "0"],
                  TraditionalForm], "2"]}]], ")"}]}], 
            RowBox[{
             SuperscriptBox["c", "2"], "+", "1"}]], "+", 
           FractionBox[
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "-", "c", "+", "1"}], ")"}], " ", 
             TemplateBox[{"2",FractionBox[
                RowBox[{"c", "+", "1"}], "2"]},
              "PolyLog"]}], 
            RowBox[{
             SuperscriptBox["c", "2"], "+", "1"}]]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["log", "2"], "(", 
          FractionBox[
           RowBox[{"1", "-", "c"}], "2"], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["16", "3"], " ", 
            RowBox[{
             SuperscriptBox["log", "3"], "(", 
             FractionBox[
              RowBox[{"c", "+", "1"}], "2"], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["c", "2"]}], "+", 
               RowBox[{"3", " ", "c"}], "+", "1"}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["log", "2"], "(", 
              FractionBox[
               RowBox[{"c", "+", "1"}], "2"], ")"}]}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "-", 
           RowBox[{"64", " ", 
            RowBox[{
             SuperscriptBox["log", "2"], "(", 
             FractionBox["s", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Omega]", "0"],
                 TraditionalForm], "2"]}]], ")"}]}], "-", 
           FractionBox[
            RowBox[{"256", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                SuperscriptBox["c", "2"]}], "+", 
               RowBox[{"18", " ", "c"}], "+", "25"}], ")"}]}], 
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"56", " ", 
                SuperscriptBox["c", "2"]}], "+", 
               RowBox[{"9", " ", "c"}], "+", "65"}], ")"}], " ", 
             RowBox[{"log", "(", 
              FractionBox["s", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Omega]", "0"],
                  TraditionalForm], "2"]}]], ")"}]}], 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["c", "2"]}], "-", 
               RowBox[{"3", " ", "c"}], "+", "1"}], ")"}], " ", 
             TemplateBox[{"2",FractionBox[
                RowBox[{"c", "+", "1"}], "2"]},
              "PolyLog"]}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"32", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"c", "-", "1"}], ")"}], "2"], " ", 
             TemplateBox[{"3",FractionBox[
                RowBox[{"1", "-", "c"}], "2"]},
              "PolyLog"]}], 
            RowBox[{
             SuperscriptBox["c", "2"], "+", "1"}]]}], ")"}], " ", 
         RowBox[{"log", "(", 
          FractionBox[
           RowBox[{"1", "-", "c"}], "2"], ")"}]}], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], "+", "c", "+", "1"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["log", "4"], "(", 
           FractionBox[
            RowBox[{"c", "+", "1"}], "2"], ")"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"5", " ", "c"}], "-", "5"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["log", "3"], "(", 
           FractionBox[
            RowBox[{"c", "+", "1"}], "2"], ")"}]}], 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["16", "3"], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{"1", "-", "c"}], "2"], ")"}]}], "-", 
           RowBox[{
            FractionBox["16", "3"], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{"c", "+", "1"}], "2"], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["log", "2"], "(", 
          FractionBox["s", 
           SuperscriptBox["m", "2"]], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["16", "3"], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{"c", "+", "1"}], "2"], ")"}]}], "-", 
           RowBox[{
            FractionBox["16", "3"], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{"1", "-", "c"}], "2"], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["log", "2"], "(", 
          FractionBox["s", 
           SuperscriptBox["M", "2"]], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "+", "c", "+", "1"}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["log", "2"], "(", 
              FractionBox[
               RowBox[{"1", "-", "c"}], "2"], ")"}]}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["c", "2"]}], "-", 
                  RowBox[{"5", " ", "c"}], "+", "35"}], ")"}]}], 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "-", 
              RowBox[{
               FractionBox["32", "3"], " ", 
               RowBox[{"log", "(", 
                FractionBox[
                 RowBox[{"c", "+", "1"}], "2"], ")"}]}], "-", 
              RowBox[{
               FractionBox["64", "3"], " ", 
               RowBox[{"log", "(", 
                FractionBox["s", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}]}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{"1", "-", "c"}], "2"], ")"}]}], "-", 
           RowBox[{
            FractionBox["16", "3"], " ", 
            RowBox[{
             SuperscriptBox["log", "2"], "(", 
             FractionBox[
              RowBox[{"c", "+", "1"}], "2"], ")"}]}], "+", 
           RowBox[{
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{"c", "+", "1"}], "2"], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["64", "3"], " ", 
               RowBox[{"log", "(", 
                FractionBox["s", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}], "-", 
              FractionBox[
               RowBox[{"32", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"2", " ", "c"}], "+", "9"}], ")"}]}], 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]]}], ")"}]}], 
           "-", 
           RowBox[{
            FractionBox["64", "3"], " ", 
            TemplateBox[{"2",FractionBox[
               RowBox[{"1", "-", "c"}], "2"]},
             "PolyLog"]}], "+", 
           FractionBox[
            RowBox[{"256", " ", "c"}], 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1792", "9"], " ", 
         TemplateBox[{"2",FractionBox[
            RowBox[{"1", "-", "c"}], "2"]},
          "PolyLog"]}], "-", 
        RowBox[{
         FractionBox["1792", "9"], " ", 
         TemplateBox[{"2",FractionBox[
            RowBox[{"c", "+", "1"}], "2"]},
          "PolyLog"]}], "+", 
        RowBox[{
         RowBox[{"log", "(", 
          FractionBox["s", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Omega]", "0"],
              TraditionalForm], "2"]}]], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"64", " ", 
            TemplateBox[{"2",FractionBox[
               RowBox[{"c", "+", "1"}], "2"]},
             "PolyLog"]}], "-", 
           RowBox[{"64", " ", 
            TemplateBox[{"2",FractionBox[
               RowBox[{"1", "-", "c"}], "2"]},
             "PolyLog"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"log", "(", 
          FractionBox["s", 
           SuperscriptBox["m", "2"]], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   SuperscriptBox["c", "2"]}], "-", 
                  RowBox[{"15", " ", "c"}], "+", "13"}], ")"}]}], 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "-", 
              FractionBox[
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "-", "c", "+", "1"}], ")"}], " ", 
                
                RowBox[{"log", "(", 
                 FractionBox["s", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}], 
               RowBox[{
                SuperscriptBox["c", "2"], "+", "1"}]]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["log", "2"], "(", 
             FractionBox[
              RowBox[{"1", "-", "c"}], "2"], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"32", " ", 
               RowBox[{
                SuperscriptBox["log", "2"], "(", 
                FractionBox["s", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}], "-", 
              FractionBox[
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"3", " ", "c"}], "+", "16"}], ")"}], " ", 
                RowBox[{"log", "(", 
                 FractionBox["s", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}], 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{"40", " ", 
                RowBox[{"(", 
                 RowBox[{"c", "+", "1"}], ")"}]}], 
               RowBox[{
                SuperscriptBox["c", "2"], "+", "1"}]]}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{"1", "-", "c"}], "2"], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["32", "3"], " ", 
               RowBox[{"log", "(", 
                FractionBox[
                 RowBox[{"c", "+", "1"}], "2"], ")"}]}], "-", 
              RowBox[{
               FractionBox["32", "3"], " ", 
               RowBox[{"log", "(", 
                FractionBox[
                 RowBox[{"1", "-", "c"}], "2"], ")"}]}]}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox["s", 
              SuperscriptBox["M", "2"]], ")"}]}], "+", 
           RowBox[{
            RowBox[{
             SuperscriptBox["log", "2"], "(", 
             FractionBox[
              RowBox[{"c", "+", "1"}], "2"], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "+", "c", "+", "1"}], ")"}], " ", 
                
                RowBox[{"log", "(", 
                 FractionBox["s", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}], 
               RowBox[{
                SuperscriptBox["c", "2"], "+", "1"}]], "-", 
              FractionBox[
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"15", " ", "c"}], "+", "13"}], ")"}]}], 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]]}], ")"}]}], 
           "+", 
           RowBox[{
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{"c", "+", "1"}], "2"], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "32"}], " ", 
               RowBox[{
                SuperscriptBox["log", "2"], "(", 
                FractionBox["s", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}], "+", 
              FractionBox[
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   SuperscriptBox["c", "2"]}], "-", 
                  RowBox[{"3", " ", "c"}], "+", "16"}], ")"}], " ", 
                RowBox[{"log", "(", 
                 FractionBox["s", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}], 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{"40", " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", "1"}], ")"}]}], 
               RowBox[{
                SuperscriptBox["c", "2"], "+", "1"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["208", "3"], " ", 
            TemplateBox[{"2",FractionBox[
               RowBox[{"1", "-", "c"}], "2"]},
             "PolyLog"]}], "+", 
           RowBox[{
            RowBox[{"log", "(", 
             FractionBox["s", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Omega]", "0"],
                 TraditionalForm], "2"]}]], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"32", " ", 
               TemplateBox[{"2",FractionBox[
                  RowBox[{"1", "-", "c"}], "2"]},
                "PolyLog"]}], "-", 
              RowBox[{"32", " ", 
               TemplateBox[{"2",FractionBox[
                  RowBox[{"c", "+", "1"}], "2"]},
                "PolyLog"]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["208", "3"], " ", 
            TemplateBox[{"2",FractionBox[
               RowBox[{"c", "+", "1"}], "2"]},
             "PolyLog"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"log", "(", 
          FractionBox["s", 
           SuperscriptBox["M", "2"]], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   SuperscriptBox["c", "2"]}], "-", 
                  RowBox[{"15", " ", "c"}], "+", "13"}], ")"}]}], 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "-", 
              FractionBox[
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "-", "c", "+", "1"}], ")"}], " ", 
                
                RowBox[{"log", "(", 
                 FractionBox["s", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}], 
               RowBox[{
                SuperscriptBox["c", "2"], "+", "1"}]]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["log", "2"], "(", 
             FractionBox[
              RowBox[{"1", "-", "c"}], "2"], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"32", " ", 
               RowBox[{
                SuperscriptBox["log", "2"], "(", 
                FractionBox["s", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}], "-", 
              FractionBox[
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"3", " ", "c"}], "+", "16"}], ")"}], " ", 
                RowBox[{"log", "(", 
                 FractionBox["s", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}], 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{"40", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"9", " ", "c"}], "+", "17"}], ")"}]}], 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]]}], ")"}], 
            " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{"1", "-", "c"}], "2"], ")"}]}], "+", 
           RowBox[{
            RowBox[{
             SuperscriptBox["log", "2"], "(", 
             FractionBox[
              RowBox[{"c", "+", "1"}], "2"], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "+", "c", "+", "1"}], ")"}], " ", 
                
                RowBox[{"log", "(", 
                 FractionBox["s", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}], 
               RowBox[{
                SuperscriptBox["c", "2"], "+", "1"}]], "-", 
              FractionBox[
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"15", " ", "c"}], "+", "13"}], ")"}]}], 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]]}], ")"}]}], 
           "+", 
           RowBox[{
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{"c", "+", "1"}], "2"], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "32"}], " ", 
               RowBox[{
                SuperscriptBox["log", "2"], "(", 
                FractionBox["s", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}], "+", 
              FractionBox[
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   SuperscriptBox["c", "2"]}], "-", 
                  RowBox[{"3", " ", "c"}], "+", "16"}], ")"}], " ", 
                RowBox[{"log", "(", 
                 FractionBox["s", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Omega]", "0"],
                    TraditionalForm], "2"]}]], ")"}]}], 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "-", 
              FractionBox[
               RowBox[{"40", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["c", "2"]}], "-", 
                  RowBox[{"9", " ", "c"}], "+", "17"}], ")"}]}], 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]]}], ")"}]}], 
           "-", 
           RowBox[{
            FractionBox["208", "3"], " ", 
            TemplateBox[{"2",FractionBox[
               RowBox[{"1", "-", "c"}], "2"]},
             "PolyLog"]}], "+", 
           RowBox[{
            RowBox[{"log", "(", 
             FractionBox["s", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Omega]", "0"],
                 TraditionalForm], "2"]}]], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"32", " ", 
               TemplateBox[{"2",FractionBox[
                  RowBox[{"1", "-", "c"}], "2"]},
                "PolyLog"]}], "-", 
              RowBox[{"32", " ", 
               TemplateBox[{"2",FractionBox[
                  RowBox[{"c", "+", "1"}], "2"]},
                "PolyLog"]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["208", "3"], " ", 
            TemplateBox[{"2",FractionBox[
               RowBox[{"c", "+", "1"}], "2"]},
             "PolyLog"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["log", "2"], "(", 
          FractionBox[
           RowBox[{"c", "+", "1"}], "2"], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"56", " ", 
                SuperscriptBox["c", "2"]}], "+", 
               RowBox[{"63", " ", "c"}], "+", "89"}], ")"}]}], 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "+", "c", "+", "1"}], ")"}], " ", 
             RowBox[{"log", "(", 
              FractionBox["s", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Omega]", "0"],
                  TraditionalForm], "2"]}]], ")"}]}], 
            RowBox[{
             SuperscriptBox["c", "2"], "+", "1"}]], "+", 
           FractionBox[
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "+", "c", "+", "1"}], ")"}], " ", 
             TemplateBox[{"2",FractionBox[
                RowBox[{"c", "+", "1"}], "2"]},
              "PolyLog"]}], 
            RowBox[{
             SuperscriptBox["c", "2"], "+", "1"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"]}], "-", 
            RowBox[{"3", " ", "c"}], "+", "1"}], ")"}], " ", 
          TemplateBox[{"3",FractionBox[
             RowBox[{"1", "-", "c"}], "2"]},
           "PolyLog"]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"3", " ", "c"}], "+", "1"}], ")"}], " ", 
          TemplateBox[{"3",FractionBox[
             RowBox[{"c", "+", "1"}], "2"]},
           "PolyLog"]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "+", 
        RowBox[{
         RowBox[{"log", "(", 
          FractionBox[
           RowBox[{"c", "+", "1"}], "2"], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"32", " ", 
              TemplateBox[{"3",FractionBox[
                 RowBox[{"c", "+", "1"}], "2"]},
               "PolyLog"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"c", "+", "1"}], ")"}], "2"]}], 
             RowBox[{
              SuperscriptBox["c", "2"], "+", "1"}]]}], "+", 
           RowBox[{"64", " ", 
            RowBox[{
             SuperscriptBox["log", "2"], "(", 
             FractionBox["s", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Omega]", "0"],
                 TraditionalForm], "2"]}]], ")"}]}], "+", 
           FractionBox[
            RowBox[{"256", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                SuperscriptBox["c", "2"]}], "-", 
               RowBox[{"18", " ", "c"}], "+", "25"}], ")"}]}], 
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"56", " ", 
                SuperscriptBox["c", "2"]}], "-", 
               RowBox[{"9", " ", "c"}], "+", "65"}], ")"}], " ", 
             RowBox[{"log", "(", 
              FractionBox["s", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Omega]", "0"],
                  TraditionalForm], "2"]}]], ")"}]}], 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["c", "2"]}], "+", 
               RowBox[{"3", " ", "c"}], "+", "1"}], ")"}], " ", 
             TemplateBox[{"2",FractionBox[
                RowBox[{"c", "+", "1"}], "2"]},
              "PolyLog"]}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], "-", 
            RowBox[{"3", " ", "c"}], "+", "1"}], ")"}], " ", 
          TemplateBox[{"4",FractionBox[
             RowBox[{"1", "-", "c"}], "2"]},
           "PolyLog"]}], 
         RowBox[{
          SuperscriptBox["c", "2"], "+", "1"}]], "+", 
        FractionBox[
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], "+", 
            RowBox[{"3", " ", "c"}], "+", "1"}], ")"}], " ", 
          TemplateBox[{"4",FractionBox[
             RowBox[{"c", "+", "1"}], "2"]},
           "PolyLog"]}], 
         RowBox[{
          SuperscriptBox["c", "2"], "+", "1"}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"64", " ", 
             RowBox[{"log", "(", 
              FractionBox[
               RowBox[{"1", "-", "c"}], "2"], ")"}], " ", "c"}], 
            RowBox[{
             SuperscriptBox["c", "2"], "+", "1"}]], "+", 
           FractionBox[
            RowBox[{"64", " ", 
             RowBox[{"log", "(", 
              FractionBox[
               RowBox[{"c", "+", "1"}], "2"], ")"}], " ", "c"}], 
            RowBox[{
             SuperscriptBox["c", "2"], "+", "1"}]], "-", 
           FractionBox[
            RowBox[{"64", " ", "c"}], 
            RowBox[{
             SuperscriptBox["c", "2"], "+", "1"}]]}], ")"}], " ", 
         TemplateBox[{"3"},
          "Zeta"]}], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["c", "2"]}], "-", 
            RowBox[{"6", " ", "c"}], "+", "5"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "4"]}], 
         RowBox[{"45", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], "+", "1"}], ")"}]}]]}], ")"}]}], "+", 
     InterpretationBox[
      RowBox[{"O", "(", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "s"], ")"}], "1"], ")"}],
      SeriesData[$CellContext`s, 
       DirectedInfinity[1], {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`s, 
     DirectedInfinity[
     1], {$CellContext`a^2 (
       Rational[16, 45] (1 + $CellContext`c^2)^(-1) (5 - 6 $CellContext`c + 
         5 $CellContext`c^2) Pi^4 + 
       Rational[4, 3] (1 + $CellContext`c^2)^(-1) (
         1 - $CellContext`c + $CellContext`c^2) 
        Log[Rational[1, 2] (1 - $CellContext`c)]^4 + 
       Rational[-8, 9] (1 + $CellContext`c^2)^(-1) (-5 + 5 $CellContext`c + 
         4 $CellContext`c^2) Log[Rational[1, 2] (1 + $CellContext`c)]^3 + 
       Rational[-4, 3] (1 + $CellContext`c^2)^(-1) (
         1 + $CellContext`c + $CellContext`c^2) 
        Log[Rational[1, 2] (1 + $CellContext`c)]^4 + 
       Log[Rational[1, 2] (1 - $CellContext`c)]^3 (
         Rational[8, 9] (1 + $CellContext`c^2)^(-1) (-5 - 5 $CellContext`c + 
           4 $CellContext`c^2) + 
         Rational[16, 3] (1 + $CellContext`c^2)^(-1) (2 - 3 $CellContext`c + 
           2 $CellContext`c^2) Log[Rational[1, 2] (1 + $CellContext`c)]) + (
         Rational[16, 3] Log[Rational[1, 2] (1 - $CellContext`c)] + 
         Rational[-16, 3] Log[Rational[1, 2] (1 + $CellContext`c)]) 
        Log[$CellContext`m^(-2) $CellContext`s]^2 + (
         Rational[-16, 3] Log[Rational[1, 2] (1 - $CellContext`c)] + 
         Rational[16, 3] Log[Rational[1, 2] (1 + $CellContext`c)]) 
        Log[$CellContext`M^(-2) $CellContext`s]^2 + 
       Pi^2 (Rational[256, 9] $CellContext`c/(1 + $CellContext`c^2) + 
         Rational[8, 3] (1 + $CellContext`c^2)^(-1) (
           1 + $CellContext`c + $CellContext`c^2) 
          Log[Rational[1, 2] (1 - $CellContext`c)]^2 + 
         Rational[-16, 3] Log[Rational[1, 2] (1 + $CellContext`c)]^2 + 
         Log[Rational[1, 2] (1 - $CellContext`c)] (
           Rational[8, 9] (1 + $CellContext`c^2)^(-1) (35 - 5 $CellContext`c + 
             8 $CellContext`c^2) + 
           Rational[-32, 3] Log[Rational[1, 2] (1 + $CellContext`c)] + 
           Rational[-64, 3] 
            Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]) + 
         Log[Rational[1, 2] (1 + $CellContext`c)] (
           Rational[-32, 9] (1 + $CellContext`c^2)^(-1) (9 + 2 $CellContext`c + 
             3 $CellContext`c^2) + 
           Rational[64, 3] 
            Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]) + 
         Rational[-64, 3] PolyLog[2, Rational[1, 2] (1 - $CellContext`c)]) + 
       Rational[1792, 9] PolyLog[2, Rational[1, 2] (1 - $CellContext`c)] + 
       Rational[-1792, 9] PolyLog[2, Rational[1, 2] (1 + $CellContext`c)] + 
       Log[
         Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)] ((-64) 
          PolyLog[2, Rational[1, 2] (1 - $CellContext`c)] + 
         64 PolyLog[2, Rational[1, 2] (1 + $CellContext`c)]) + 
       Log[$CellContext`m^(-2) $CellContext`s] ((
           Rational[-32, 3] Log[Rational[1, 2] (1 - $CellContext`c)] + 
           Rational[32, 3] Log[Rational[1, 2] (1 + $CellContext`c)]) 
          Log[$CellContext`M^(-2) $CellContext`s] + 
         Log[Rational[1, 2] (1 - $CellContext`c)]^2 (
           Rational[8, 3] (1 + $CellContext`c^2)^(-1) (13 - 15 $CellContext`c + 
             13 $CellContext`c^2) - 
           16 (1 + $CellContext`c^2)^(-1) (
            1 - $CellContext`c + $CellContext`c^2) 
           Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]) + 
         Log[Rational[1, 2] (1 + $CellContext`c)]^2 (
           Rational[-8, 3] (1 + $CellContext`c^2)^(-1) (13 + 
             15 $CellContext`c + 13 $CellContext`c^2) + 
           16 (1 + $CellContext`c^2)^(-1) (
             1 + $CellContext`c + $CellContext`c^2) 
            Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]) + 
         Log[Rational[1, 2] (1 + $CellContext`c)] (
           40 (-1 + $CellContext`c)/(1 + $CellContext`c^2) + 
           Rational[16, 3] (1 + $CellContext`c^2)^(-1) (16 - 3 $CellContext`c + 
             13 $CellContext`c^2) 
            Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)] - 
           32 Log[Rational[
               1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]^2) + 
         Log[Rational[1, 2] (1 - $CellContext`c)] (
           40 (1 + $CellContext`c)/(1 + $CellContext`c^2) + 
           Rational[-16, 3] (1 + $CellContext`c^2)^(-1) (16 + 
             3 $CellContext`c + 13 $CellContext`c^2) 
            Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)] + 
           32 Log[Rational[
                1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]^2) + 
         Rational[-208, 3] PolyLog[2, Rational[1, 2] (1 - $CellContext`c)] + 
         Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)] (
           32 PolyLog[2, Rational[1, 2] (1 - $CellContext`c)] - 32 
           PolyLog[2, Rational[1, 2] (1 + $CellContext`c)]) + 
         Rational[208, 3] PolyLog[2, Rational[1, 2] (1 + $CellContext`c)]) + 
       Log[$CellContext`M^(-2) $CellContext`s] (
         Log[Rational[1, 2] (1 - $CellContext`c)]^2 (
           Rational[8, 3] (1 + $CellContext`c^2)^(-1) (13 - 15 $CellContext`c + 
             13 $CellContext`c^2) - 
           16 (1 + $CellContext`c^2)^(-1) (
            1 - $CellContext`c + $CellContext`c^2) 
           Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]) + 
         Log[Rational[1, 2] (1 + $CellContext`c)]^2 (
           Rational[-8, 3] (1 + $CellContext`c^2)^(-1) (13 + 
             15 $CellContext`c + 13 $CellContext`c^2) + 
           16 (1 + $CellContext`c^2)^(-1) (
             1 + $CellContext`c + $CellContext`c^2) 
            Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]) + 
         Log[Rational[1, 2] (1 + $CellContext`c)] (
           Rational[-40, 9] (1 + $CellContext`c^2)^(-1) (17 - 
             9 $CellContext`c + 8 $CellContext`c^2) + 
           Rational[16, 3] (1 + $CellContext`c^2)^(-1) (16 - 3 $CellContext`c + 
             13 $CellContext`c^2) 
            Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)] - 
           32 Log[Rational[
               1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]^2) + 
         Log[Rational[1, 2] (1 - $CellContext`c)] (
           Rational[40, 9] (1 + $CellContext`c^2)^(-1) (17 + 9 $CellContext`c + 
             8 $CellContext`c^2) + 
           Rational[-16, 3] (1 + $CellContext`c^2)^(-1) (16 + 
             3 $CellContext`c + 13 $CellContext`c^2) 
            Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)] + 
           32 Log[Rational[
                1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]^2) + 
         Rational[-208, 3] PolyLog[2, Rational[1, 2] (1 - $CellContext`c)] + 
         Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)] (
           32 PolyLog[2, Rational[1, 2] (1 - $CellContext`c)] - 32 
           PolyLog[2, Rational[1, 2] (1 + $CellContext`c)]) + 
         Rational[208, 3] PolyLog[2, Rational[1, 2] (1 + $CellContext`c)]) + 
       Log[Rational[1, 2] (1 - $CellContext`c)]^2 (
         Rational[-16, 9] (1 + $CellContext`c^2)^(-1) (89 - 63 $CellContext`c + 
           56 $CellContext`c^2) + 
         Rational[8, 3] (1 + $CellContext`c^2)^(-1) (1 - 3 $CellContext`c + 
           4 $CellContext`c^2) Log[Rational[1, 2] (1 + $CellContext`c)] + 
         32 (1 + $CellContext`c^2)^(-1) (
           1 - $CellContext`c + $CellContext`c^2) 
          Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)] + 
         16 (1 + $CellContext`c^2)^(-1) (
           1 - $CellContext`c + $CellContext`c^2) 
          PolyLog[2, Rational[1, 2] (1 + $CellContext`c)]) + 
       Log[Rational[1, 2] (1 + $CellContext`c)]^2 (
         Rational[16, 9] (1 + $CellContext`c^2)^(-1) (89 + 63 $CellContext`c + 
           56 $CellContext`c^2) - 
         32 (1 + $CellContext`c^2)^(-1) (
          1 + $CellContext`c + $CellContext`c^2) 
         Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)] + 
         16 (1 + $CellContext`c^2)^(-1) (
           1 + $CellContext`c + $CellContext`c^2) 
          PolyLog[2, Rational[1, 2] (1 + $CellContext`c)]) + 
       Rational[16, 3] (1 + $CellContext`c^2)^(-1) (1 - 3 $CellContext`c + 
         4 $CellContext`c^2) PolyLog[3, Rational[1, 2] (1 - $CellContext`c)] + 
       Log[Rational[1, 2] (1 - $CellContext`c)] (
         Rational[-256, 27] (1 + $CellContext`c^2)^(-1) (25 + 
           18 $CellContext`c + 7 $CellContext`c^2) + 
         Rational[8, 3] (1 + $CellContext`c^2)^(-1) (1 + 3 $CellContext`c + 
           4 $CellContext`c^2) Log[Rational[1, 2] (1 + $CellContext`c)]^2 + 
         Rational[16, 3] Log[Rational[1, 2] (1 + $CellContext`c)]^3 + 
         Rational[32, 9] (1 + $CellContext`c^2)^(-1) (65 + 9 $CellContext`c + 
           56 $CellContext`c^2) 
          Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)] - 64 
         Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]^2 + 
         Rational[16, 3] (1 + $CellContext`c^2)^(-1) (1 - 3 $CellContext`c + 
           4 $CellContext`c^2) 
          PolyLog[2, Rational[1, 2] (1 + $CellContext`c)] + 
         32 (-1 + $CellContext`c)^2 (1 + $CellContext`c^2)^(-1) 
          PolyLog[3, Rational[1, 2] (1 - $CellContext`c)]) + 
       Rational[-16, 3] (1 + $CellContext`c^2)^(-1) (1 + 3 $CellContext`c + 
         4 $CellContext`c^2) PolyLog[3, Rational[1, 2] (1 + $CellContext`c)] + 
       Log[Rational[1, 2] (1 + $CellContext`c)] (
         Rational[256, 27] (1 + $CellContext`c^2)^(-1) (25 - 
           18 $CellContext`c + 7 $CellContext`c^2) + 
         Rational[-32, 9] (1 + $CellContext`c^2)^(-1) (65 - 9 $CellContext`c + 
           56 $CellContext`c^2) 
          Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)] + 
         64 Log[Rational[1, 4] $CellContext`s $CellContext`\[Omega]0^(-2)]^2 + 
         Rational[16, 3] (1 + $CellContext`c^2)^(-1) (1 + 3 $CellContext`c + 
           4 $CellContext`c^2) 
          PolyLog[2, Rational[1, 2] (1 + $CellContext`c)] - 
         32 (1 + $CellContext`c)^2 (1 + $CellContext`c^2)^(-1) 
         PolyLog[3, Rational[1, 2] (1 + $CellContext`c)]) - 
       32 (1 + $CellContext`c^2)^(-1) (1 - 
        3 $CellContext`c + $CellContext`c^2) 
       PolyLog[4, Rational[1, 2] (1 - $CellContext`c)] + 
       32 (1 + $CellContext`c^2)^(-1) (1 + 
         3 $CellContext`c + $CellContext`c^2) 
        PolyLog[4, 
          Rational[1, 2] (1 + $CellContext`c)] + ((-64) $CellContext`c/(
          1 + $CellContext`c^2) + 
         64 $CellContext`c (1 + $CellContext`c^2)^(-1) 
          Log[Rational[1, 2] (1 - $CellContext`c)] + 
         64 $CellContext`c (1 + $CellContext`c^2)^(-1) 
          Log[Rational[1, 2] (1 + $CellContext`c)]) Zeta[3])}, 0, 1, 1],
    Editable->False]}], TraditionalForm]], "Output",
 ExpressionUUID -> "30877345-3827-4c9b-a956-2a3dd324e3e3"]
}, Open  ]],

Cell["Numerical cross check", "Text",ExpressionUUID->"eb90f7a4-af48-4167-9d0f-aabb7f1d0f7b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "[", "eq`deltaOddTwoLoopHigh", "]"}], "//", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{"#", "/", 
        SuperscriptBox["a", "2"]}], "&"}], "]"}]}], "//", 
    RowBox[{"ReplaceAll", "[", 
     RowBox[{
      FractionBox["s", 
       SuperscriptBox["M", "2"]], "\[Rule]", 
      FractionBox["4", 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Beta]", "2"]}]]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"MapAt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numerical", "[", 
        RowBox[{"#", ",", "100", 
         RowBox[{"(*", "GeV", "*)"}], ",", 
         RowBox[{"1", "/", "3"}], ",", 
         FractionBox["105", "1000"], ",", "20"}], "]"}], "&"}], ",", "#", ",", 
      RowBox[{"-", "1"}]}], "]"}], "&"}]}], "//", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"x_Real", "\[RuleDelayed]", 
    RowBox[{"N", "[", "x", "]"}]}], "]"}]}]], "Input",
 ExpressionUUID -> "d972a69f-5f65-41f3-ad1c-27149388a1ff"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    FormBox[
     TemplateBox[{"\[Delta]","\"C-odd\"","\"(2)\""},
      "Subsuperscript"],
     TraditionalForm], 
    SuperscriptBox["a", "2"]], "\[LongEqual]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"22.18070977791825`", " ", 
      RowBox[{"log", "(", 
       FractionBox["s", 
        SuperscriptBox["m", "2"]], ")"}], " ", 
      RowBox[{
       SuperscriptBox["log", "2"], "(", 
       FractionBox["s", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Omega]", "0"],
           TraditionalForm], "2"]}]], ")"}]}]}], "+", 
    RowBox[{"40.21495069527868`", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}], " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "-", 
    RowBox[{"3.696784962986375`", " ", 
     RowBox[{
      SuperscriptBox["log", "2"], "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}]}], "+", 
    RowBox[{"120.74006554189265`", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}]}], "-", 
    RowBox[{"290.66100251198105`", " ", 
     RowBox[{
      SuperscriptBox["log", "2"], "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "+", 
    RowBox[{"631.0320701317869`", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "+", "570.7264910970646`"}]}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "ca1ca4a5-556b-48b9-b6b9-11061188da3d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rule`deltaOddTwoLoop", "//", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{"#", "/", 
       SuperscriptBox["a", "2"]}], "&"}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"MapAt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numerical", "[", 
        RowBox[{"#", ",", "100", 
         RowBox[{"(*", "GeV", "*)"}], ",", 
         RowBox[{"1", "/", "3"}], ",", 
         FractionBox["105", "1000"], ",", "20"}], "]"}], "&"}], ",", "#", ",", 
      RowBox[{"-", "1"}]}], "]"}], "&"}]}], "//", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"x_Real", "\[RuleDelayed]", 
    RowBox[{"N", "[", "x", "]"}]}], "]"}]}]], "Input",
 ExpressionUUID -> "59ffaf5d-2a95-4f1a-8744-09f7717c95f9"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    FormBox[
     TemplateBox[{"\[Delta]","\"C-odd\"","\"(2)\""},
      "Subsuperscript"],
     TraditionalForm], 
    SuperscriptBox["a", "2"]], "\[Rule]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"22.180696547915517`", " ", 
      RowBox[{"log", "(", 
       FractionBox["s", 
        SuperscriptBox["m", "2"]], ")"}], " ", 
      RowBox[{
       SuperscriptBox["log", "2"], "(", 
       FractionBox["s", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Omega]", "0"],
           TraditionalForm], "2"]}]], ")"}]}]}], "+", 
    RowBox[{"40.21452380095752`", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}], " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "-", 
    RowBox[{"3.696782757985919`", " ", 
     RowBox[{
      SuperscriptBox["log", "2"], "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}]}], "+", 
    RowBox[{"120.7409392892131`", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       SuperscriptBox["m", "2"]], ")"}]}], "-", 
    RowBox[{"290.6608169159908`", " ", 
     RowBox[{
      SuperscriptBox["log", "2"], "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "+", 
    RowBox[{"631.0267016670429`", " ", 
     RowBox[{"log", "(", 
      FractionBox["s", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Omega]", "0"],
          TraditionalForm], "2"]}]], ")"}]}], "+", "570.7517712132956`"}]}], 
  TraditionalForm]], "Output",
 ExpressionUUID -> "cac1502f-01b3-4a07-9c94-6b45db868c1f"]
}, Open  ]]
}, Open  ]]
}, Closed]]
},
WindowSize->{959, 1000},
WindowMargins->{{-10, Automatic}, {Automatic, 0}},
CommonDefaultFormatTypes->{"Output"->TraditionalForm},
TrackCellChangeTimes->False,
FrontEndVersion->"10.4 for Linux x86 (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb",
ExpressionUUID -> "f490a5d0-e9f1-4a5d-885b-b68ea7229fe8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info343987769305-8006339"->{
  Cell[72164, 2123, 727, 10, 131, "Print",
   CellTags->"Info343987769305-8006339"],
  Cell[72894, 2135, 3006, 77, 80, "Print",
   CellTags->"Info343987769305-8006339"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info343987769305-8006339", 305735, 8930}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 125, 1, 152, "Title"],
Cell[CellGroupData[{
Cell[726, 27, 117, 2, 32, "Input"],
Cell[846, 31, 146, 2, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1029, 38, 170, 2, 66, "Section"],
Cell[1202, 42, 479, 13, 55, "Input"],
Cell[CellGroupData[{
Cell[1706, 59, 2388, 68, 297, "Input"],
Cell[4097, 129, 166, 3, 31, "Output"],
Cell[4266, 134, 229, 3, 31, "Output"],
Cell[4498, 139, 198, 3, 33, "Output"],
Cell[4699, 144, 181, 3, 33, "Output"]
}, Open  ]],
Cell[4895, 150, 350, 10, 32, "Text"],
Cell[CellGroupData[{
Cell[5270, 164, 231, 5, 55, "Input"],
Cell[5504, 171, 204, 3, 23, "Print"]
}, Open  ]],
Cell[5723, 177, 4581, 112, 425, "Input",
 Evaluatable->False]
}, Closed]],
Cell[CellGroupData[{
Cell[10341, 294, 262, 4, 52, "Section"],
Cell[10606, 300, 226, 4, 31, "Text"],
Cell[CellGroupData[{
Cell[10857, 308, 138, 2, 45, "Subsection"],
Cell[10998, 312, 552, 16, 51, "Input"],
Cell[CellGroupData[{
Cell[11575, 332, 558, 17, 80, "Input"],
Cell[12136, 351, 527, 8, 60, "Print"],
Cell[12666, 361, 253, 9, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12956, 375, 299, 8, 30, "Input"],
Cell[13258, 385, 732, 11, 81, "Print"],
Cell[13993, 398, 1932, 58, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15962, 461, 1050, 32, 61, "Input"],
Cell[17015, 495, 521, 8, 60, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17573, 508, 344, 9, 30, "Input"],
Cell[17920, 519, 752, 11, 81, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18721, 536, 93, 1, 45, "Subsection"],
Cell[18817, 539, 181, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[19023, 545, 10380, 302, 191, "Input"],
Cell[29406, 849, 8564, 250, 260, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38019, 1105, 147, 2, 45, "Subsection"],
Cell[38169, 1109, 506, 14, 34, "Text"],
Cell[CellGroupData[{
Cell[38700, 1127, 4261, 137, 71, "Input"],
Cell[42964, 1266, 3740, 114, 146, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[46765, 1387, 94, 1, 52, "Section"],
Cell[CellGroupData[{
Cell[46884, 1392, 106, 1, 45, "Subsection"],
Cell[CellGroupData[{
Cell[47015, 1397, 851, 23, 61, "Input"],
Cell[47869, 1422, 1480, 42, 74, "Output"]
}, Open  ]],
Cell[49364, 1467, 2556, 73, 165, "Input"],
Cell[51923, 1542, 381, 10, 71, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52341, 1557, 107, 1, 45, "Subsection"],
Cell[CellGroupData[{
Cell[52473, 1562, 2697, 73, 83, "Input"],
Cell[55173, 1637, 5247, 144, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60457, 1786, 1010, 29, 61, "Input"],
Cell[61470, 1817, 2315, 67, 77, "Output"]
}, Open  ]],
Cell[63800, 1887, 3193, 86, 250, "Input"],
Cell[66996, 1975, 1018, 30, 61, "Input"],
Cell[68017, 2007, 565, 13, 131, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[68631, 2026, 424, 13, 54, "Section"],
Cell[CellGroupData[{
Cell[69080, 2043, 3059, 76, 448, "Input"],
Cell[CellGroupData[{
Cell[72164, 2123, 727, 10, 131, "Print",
 CellTags->"Info343987769305-8006339"],
Cell[72894, 2135, 3006, 77, 80, "Print",
 CellTags->"Info343987769305-8006339"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75949, 2218, 454, 15, 46, "Subsection"],
Cell[CellGroupData[{
Cell[76428, 2237, 158, 3, 30, "Input"],
Cell[76589, 2242, 2789, 79, 138, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79427, 2327, 468, 14, 46, "Subsection"],
Cell[CellGroupData[{
Cell[79920, 2345, 239, 6, 30, "Input"],
Cell[80162, 2353, 1141, 30, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81340, 2388, 239, 6, 30, "Input"],
Cell[81582, 2396, 1307, 35, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82926, 2436, 239, 6, 30, "Input"],
Cell[83168, 2444, 1336, 35, 73, "Output"]
}, Open  ]],
Cell[84519, 2482, 297, 6, 47, "Text"],
Cell[CellGroupData[{
Cell[84841, 2492, 239, 6, 30, "Input"],
Cell[85083, 2500, 1580, 43, 73, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[86712, 2549, 667, 20, 46, "Subsection"],
Cell[CellGroupData[{
Cell[87404, 2573, 1300, 42, 84, "Input"],
Cell[88707, 2617, 632, 19, 62, "Output"],
Cell[89342, 2638, 334, 9, 36, "Output"]
}, Open  ]],
Cell[89691, 2650, 297, 6, 47, "Text"],
Cell[CellGroupData[{
Cell[90013, 2660, 1357, 44, 89, "Input"],
Cell[91373, 2706, 2256, 68, 114, "Output"],
Cell[93632, 2776, 353, 10, 36, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[94046, 2793, 125, 1, 52, "Section"],
Cell[94174, 2796, 1380, 42, 111, "Text"],
Cell[CellGroupData[{
Cell[95579, 2842, 103, 1, 30, "Input"],
Cell[95685, 2845, 1480, 42, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97202, 2892, 2105, 57, 289, "Input"],
Cell[99310, 2951, 674, 24, 57, "Output"],
Cell[99987, 2977, 393, 14, 56, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[100429, 2997, 126, 1, 52, "Section"],
Cell[100558, 3000, 1034, 32, 99, "Text"],
Cell[CellGroupData[{
Cell[101617, 3036, 103, 1, 30, "Input"],
Cell[101723, 3039, 5247, 144, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107007, 3188, 4858, 135, 457, "Input"],
Cell[111868, 3325, 2700, 96, 57, "Output"],
Cell[114571, 3423, 1723, 59, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116331, 3487, 940, 28, 78, "Input"],
Cell[117274, 3517, 2904, 93, 80, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[120239, 3617, 111, 0, 94, "Title"],
Cell[CellGroupData[{
Cell[120375, 3621, 260, 4, 65, "Section"],
Cell[CellGroupData[{
Cell[120660, 3629, 1782, 52, 157, "Input"],
Cell[CellGroupData[{
Cell[122467, 3685, 658, 9, 60, "Print"],
Cell[123128, 3696, 631, 9, 60, "Print"],
Cell[123762, 3707, 546, 8, 60, "Print"],
Cell[124311, 3717, 545, 8, 60, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[124905, 3731, 1495, 44, 89, "Input"],
Cell[126403, 3777, 3053, 83, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129493, 3865, 2098, 60, 175, "Input"],
Cell[131594, 3927, 2226, 61, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133857, 3993, 1619, 47, 89, "Input"],
Cell[135479, 4042, 1691, 47, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137207, 4094, 1619, 47, 89, "Input"],
Cell[138829, 4143, 1703, 47, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140569, 4195, 510, 15, 51, "Input"],
Cell[141082, 4212, 4030, 114, 125, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[145161, 4332, 301, 8, 72, "Section"],
Cell[CellGroupData[{
Cell[145487, 4344, 103, 1, 30, "Input"],
Cell[145593, 4347, 1480, 42, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147110, 4394, 677, 19, 51, "Input"],
Cell[147790, 4415, 1220, 35, 57, "Output"]
}, Open  ]],
Cell[149025, 4453, 118, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[149168, 4458, 1187, 36, 102, "Input"],
Cell[150358, 4496, 563, 18, 62, "Output"],
Cell[150924, 4516, 568, 18, 62, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[151541, 4540, 307, 9, 72, "Section"],
Cell[CellGroupData[{
Cell[151873, 4553, 103, 1, 30, "Input"],
Cell[151979, 4556, 5247, 144, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157263, 4705, 798, 23, 51, "Input"],
Cell[158064, 4730, 6597, 174, 140, "Output"]
}, Open  ]],
Cell[164676, 4907, 102, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[164803, 4912, 1392, 44, 102, "Input"],
Cell[166198, 4958, 1939, 61, 62, "Output"],
Cell[168140, 5021, 1941, 61, 62, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[170130, 5088, 195, 7, 72, "Section"],
Cell[170328, 5097, 1293, 40, 78, "DisplayFormula"],
Cell[171624, 5139, 434, 12, 36, "Text"],
Cell[CellGroupData[{
Cell[172083, 5155, 1357, 43, 71, "Input"],
Cell[173443, 5200, 1885, 52, 57, "Output"]
}, Open  ]],
Cell[175343, 5255, 4511, 121, 79, "DisplayFormula"],
Cell[179857, 5378, 439, 13, 36, "Text"],
Cell[CellGroupData[{
Cell[180321, 5395, 4312, 117, 333, "Input"],
Cell[184636, 5514, 1530, 41, 60, "Output"]
}, Open  ]],
Cell[186181, 5558, 1508, 39, 80, "DisplayFormula"],
Cell[187692, 5599, 649, 20, 46, "Text"],
Cell[CellGroupData[{
Cell[188366, 5623, 1876, 52, 156, "Input"],
Cell[190245, 5677, 2432, 67, 60, "Output"]
}, Open  ]],
Cell[192692, 5747, 311, 8, 32, "Text"],
Cell[CellGroupData[{
Cell[193028, 5759, 846, 25, 55, "Input"],
Cell[193877, 5786, 2430, 67, 60, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[196368, 5860, 117, 1, 68, "Title"],
Cell[CellGroupData[{
Cell[196510, 5865, 260, 4, 65, "Section"],
Cell[CellGroupData[{
Cell[196795, 5873, 323, 9, 30, "Input"],
Cell[197121, 5884, 544, 8, 60, "Print"],
Cell[197668, 5894, 1261, 38, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198966, 5937, 266, 7, 30, "Input"],
Cell[199235, 5946, 723, 10, 81, "Print"],
Cell[199961, 5958, 708, 22, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200706, 5985, 2121, 63, 127, "Input"],
Cell[202830, 6050, 1494, 43, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204361, 6098, 323, 9, 30, "Input"],
Cell[204687, 6109, 538, 8, 60, "Print"],
Cell[205228, 6119, 3473, 106, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208738, 6230, 840, 25, 74, "Input"],
Cell[209581, 6257, 5333, 140, 83, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214951, 6402, 348, 10, 30, "Input"],
Cell[215302, 6414, 750, 11, 80, "Print"]
}, Open  ]],
Cell[216067, 6428, 92, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[216184, 6433, 1094, 35, 75, "Input"],
Cell[217281, 6470, 543, 12, 32, "Output"]
}, Open  ]],
Cell[217839, 6485, 90, 1, 31, "Text"],
Cell[217932, 6488, 454, 13, 54, "Text"],
Cell[CellGroupData[{
Cell[218411, 6505, 896, 29, 75, "Input"],
Cell[219310, 6536, 543, 12, 32, "Output"]
}, Open  ]],
Cell[219868, 6551, 339, 10, 38, "Text"],
Cell[220210, 6563, 220, 3, 47, "Text"],
Cell[220433, 6568, 1299, 38, 74, "Input"],
Cell[CellGroupData[{
Cell[221757, 6610, 309, 8, 74, "Input"],
Cell[222069, 6620, 3528, 111, 107, "Output"]
}, Open  ]],
Cell[225612, 6734, 1882, 54, 184, "Input"],
Cell[227497, 6790, 2048, 57, 184, "Input"],
Cell[229548, 6849, 1651, 47, 135, "Input"],
Cell[231202, 6898, 1651, 47, 135, "Input"],
Cell[CellGroupData[{
Cell[232878, 6949, 2924, 83, 220, "Input"],
Cell[235805, 7034, 5156, 146, 125, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[241010, 7186, 410, 11, 72, "Section"],
Cell[241423, 7199, 322, 9, 36, "Text"],
Cell[CellGroupData[{
Cell[241770, 7212, 1139, 34, 77, "Input"],
Cell[242912, 7248, 3740, 101, 76, "Output"]
}, Open  ]],
Cell[246667, 7352, 96, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[246788, 7357, 686, 20, 30, "Input"],
Cell[247477, 7379, 566, 18, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248080, 7402, 649, 19, 30, "Input"],
Cell[248732, 7423, 562, 18, 62, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[249343, 7447, 410, 11, 72, "Section"],
Cell[249756, 7460, 322, 9, 36, "Text"],
Cell[CellGroupData[{
Cell[250103, 7473, 3232, 90, 193, "Input"],
Cell[253338, 7565, 46126, 1158, 1090, "Output"]
}, Open  ]],
Cell[299479, 8726, 92, 0, 31, "Text"],
Cell[CellGroupData[{
Cell[299596, 8730, 1015, 30, 82, "Input"],
Cell[300614, 8762, 1935, 61, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302586, 8828, 733, 21, 55, "Input"],
Cell[303322, 8851, 1929, 61, 62, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/H/H1.0loop.high.m <==
Print["Tree amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  γ\), \
\((0)\)]\)=\!\(\*SubsuperscriptBox[\(A\), \(k, 1  γ\), \((0)\)]\) (k=1,3,4) \
at high energies.\nFormat: {{\!\(\*SubsuperscriptBox[\(H\), \(1, 1  γ\), \
\((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  γ\), \
\((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  γ\), \((0)\)]\)},nrules}, \
where nrules contain rules for notations."]
{{0, 0, s^(-1)}, {s -> 4/(1 - β^2), t -> (-2*(1 - c))/(1 - β^2), 
  u -> (-2*(1 + c))/(1 - β^2)}}


==> anc/H/H1.0loop.m <==
Print["Tree amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  γ\), \
\((0)\)]\)=\!\(\*SubsuperscriptBox[\(A\), \(k, 1  γ\), \((0)\)]\) \
(k=1,3,4).\nFormat: {{\!\(\*SubsuperscriptBox[\(H\), \(1, 1  γ\), \
\((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  γ\), \
\((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  γ\), \((0)\)]\)},nrules}, \
where nrules contain rules for notations."]
{{0, 0, s^(-1)}, {w -> Sqrt[(1 - c^2*β^2)/(1 - β^2)], 
  ξ -> (-Sqrt[1 - β] + Sqrt[1 + β])/(Sqrt[1 - β] + 
     Sqrt[1 + β]), χ -> ((Sqrt[1 - β] + Sqrt[1 + β])*
     (-Sqrt[1 - c*β] + Sqrt[1 + c*β]))/
    ((-Sqrt[1 - β] + Sqrt[1 + β])*(Sqrt[1 - c*β] + 
      Sqrt[1 + c*β])), s -> -4/(-1 + β^2), 
  t -> (1 - 2*c*β + β^2)/(-1 + β^2)}}


==> anc/H/H1.0loop.thr.m <==
Print["Tree amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  γ\), \
\((0)\)]\)=\!\(\*SubsuperscriptBox[\(A\), \(k, 1  γ\), \((0)\)]\) (k=1,3,4) \
expanded in β. Note that tree amplitudes are polynomial in β, so the \
expansions coincide with the exact results.\nFormat: \
{\!\(\*SubsuperscriptBox[\(H\), \(1, 1  γ\), \
\((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  γ\), \
\((0)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  γ\), \((0)\)]\)}."]
{SeriesData[β, 0, {}, 7, 7, 1], SeriesData[β, 0, {}, 7, 7, 1], 
 SeriesData[β, 0, {1/4, 0, -1/4}, 0, 7, 1]}


==> anc/H/H1.1loop.high.m <==
Print["One-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  γ\), \
\((1)\)]\) (k=1,3,4) at high energies. Only QED contributions from electrons \
and muons are considered. Power corrections w.r.t. lepton masses, m and M, \
are neglected; powers of large logarithms, Log[s/\!\(\*SuperscriptBox[\(m\), \
\(2\)]\)] and Log[s/M^2], are held.\nFormat: {\!\(\*SubsuperscriptBox[\(H\), \
\(1, 1  γ\), \((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  γ\), \((1)\)]\)}"]
{0, 0, (-76 - (60*I)*Pi)/(9*s) + (10*Log[s/m^2])/(3*s) + 
  (10*Log[s/M^2])/(3*s)}


==> anc/H/H1.1loop.m <==
Print["One-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  γ\), \
\((1)\)]\) (k=1,3,4). Only QED contributions from electrons and muons are \
considered. Power corrections w.r.t. electron mass, m, are neglected; powers \
of large logarithm Log[s/\!\(\*SuperscriptBox[\(m\), \(2\)]\)] are held. \
Other quantities expressed in terms of β.\nFormat: \
{\!\(\*SubsuperscriptBox[\(H\), \(1, 1  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  γ\), \((1)\)]\)}"]
{((1 - β^2)*((I*Pi*(-1 + β^2))/β + (-β^(-1) + β)*
     Log[(1 - β)/(1 + β)]))/8, 0, 
 ((1 - β^2)*((-88 + 12*β^2 + (6*I)*Pi*(-5 - 6*β + β^3))/9 + 
    (10*Log[s/m^2])/3 + (2*β*(-6 + β^2)*Log[(1 - β)/(1 + β)])/3))/
  4}


==> anc/H/H1.1loop.thr.m <==
Print["One-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 1  γ\), \
\((1)\)]\) (k=1,3,4) as threshold expansions w.r.t. β  up to \
\!\(\*SuperscriptBox[\(β\), \(2\)]\). Only QED contributions from electrons \
and muons are considered.\nFormat: {\!\(\*SubsuperscriptBox[\(H\), \(1, 1  \
γ\), \((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 1  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 1  γ\), \((1)\)]\)}"]
{SeriesData[β, 0, {(-1/8*I)*Pi, 1/4, (I/4)*Pi, -5/12}, -1, 3, 1], 0, 
 SeriesData[β, 0, {-22/9 - ((5*I)/6)*Pi + (5*Log[(4*M^2)/m^2])/6, (-I)*Pi, 
   101/18 + ((5*I)/6)*Pi - (5*Log[(4*M^2)/m^2])/6}, 0, 3, 1]}


==> anc/H/H2.1loop.high.m <==
Print["One-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 2  γ\), \
\((1)\)]\) (k=1,3,4) at high energies.\nFormat: \
{{\!\(\*SubsuperscriptBox[\(H\), \(1, 2  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 2  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 2  γ\), \((1)\)]\)},nrules}, \
where nrules contain rules for notations."]
{{0, (I*Pi)/(t*u) - Log[-(t/s)]/(s*u) + 
   ((-t + u)*Log[-(t/s)]*((2*I)*Pi + Log[-(t/s)]))/(2*s*u^2) - 
   Log[-(u/s)]/(s*t) + ((t - u)*Log[-(u/s)]*((2*I)*Pi + Log[-(u/s)]))/
    (2*s*t^2), -((Log[-(t/s)]*((2*I)*Pi + Log[-(t/s)]))/u) + 
   (Log[-(u/s)]*((2*I)*Pi + Log[-(u/s)]))/t}, 
 {s -> 4/(1 - β^2), t -> (-2*(1 - c))/(1 - β^2), 
  u -> (-2*(1 + c))/(1 - β^2)}}


==> anc/H/H2.1loop.m <==
Print["One-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 2  γ\), \
\((1)\)]\) (k=1,3,4).\nFormat: {{\!\(\*SubsuperscriptBox[\(H\), \(1, 2  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 2  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 2  γ\), \((1)\)]\)},nrules}, \
where nrules contain rules for notations."]
{{(2*(G[{-c^(-1)}, β] - G[{c^(-1)}, β]))/(1 + t*(-2 + s + t)) + 
   (2*(-2 + s + 2*t)*(I*Pi + G[{-1}, β] + G[{1}, β] - 2*H[{1}, 1/2]))/
    ((-4 + s)*(1 + t*(-2 + s + t))) + 
   ((s*(-2 + s + 2*t))/(1 + t*(-2 + s + t))^2 + 
     ((-6*s^2 + s^3 - 4*s*(-2 + t) - 4*(-1 + t)^2)*(-2 + s + 2*t)*β)/
      ((-4 + s)^2*(1 + t*(-2 + s + t))^2))*(I*Pi*G[{-1}, β] + 
     G[{-1, -1}, β] + G[{-1, 1}, β] - 2*G[{-1}, β]*H[{1}, 1/2]) + 
   ((s*(-2 + s + 2*t))/(1 + t*(-2 + s + t))^2 - 
     ((-6*s^2 + s^3 - 4*s*(-2 + t) - 4*(-1 + t)^2)*(-2 + s + 2*t)*β)/
      ((-4 + s)^2*(1 + t*(-2 + s + t))^2))*(I*Pi*G[{1}, β] + 
     G[{1, -1}, β] + G[{1, 1}, β] - 2*G[{1}, β]*H[{1}, 1/2]) - 
   (2*(-1 + s + t)^2*(I*Pi*G[{-c^(-1)}, β] - G[{-c^(-1), -1}, β] - 
      G[{-c^(-1), 1}, β] + 2*G[{-c^(-1), -c^(-1)}, β] + 
      G[{-c - I*Sqrt[1 - c^2], -1}, β] + G[{-c - I*Sqrt[1 - c^2], 1}, 
       β] - G[{-c - I*Sqrt[1 - c^2], -c^(-1)}, β] + 
      G[{-c + I*Sqrt[1 - c^2], -1}, β] + G[{-c + I*Sqrt[1 - c^2], 1}, 
       β] - G[{-c + I*Sqrt[1 - c^2], -c^(-1)}, β] - 
      G[{-c - I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2] - 
      G[{-c + I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2]))/(1 + t*(-2 + s + t))^2 + 
   (2*(-1 + t)^2*(I*Pi*G[{c^(-1)}, β] - G[{c^(-1), -1}, β] - 
      G[{c^(-1), 1}, β] + 2*G[{c^(-1), c^(-1)}, β] + 
      G[{c - I*Sqrt[1 - c^2], -1}, β] + G[{c - I*Sqrt[1 - c^2], 1}, 
       β] - G[{c - I*Sqrt[1 - c^2], c^(-1)}, β] + 
      G[{c + I*Sqrt[1 - c^2], -1}, β] + G[{c + I*Sqrt[1 - c^2], 1}, 
       β] - G[{c + I*Sqrt[1 - c^2], c^(-1)}, β] - 
      G[{c - I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2] - 
      G[{c + I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2]))/(1 + t*(-2 + s + t))^2, 
  ((-I)*Pi)/(1 + t*(-2 + s + t)) + ((s*t + (s*t^2)/(-2 + s))^(-1) - 
     (1 + t*(-2 + s + t))^(-1))*(G[{-1}, β] + G[{1}, β]) - 
   ((-3 + s + t)*(-1 + s + t)*G[{-c^(-1)}, β])/
    (s*(-2 + s + t)*(1 + t*(-2 + s + t))) + ((-1 + t^2)*G[{c^(-1)}, β])/
    (s*t*(1 + t*(-2 + s + t))) + ((-t^(-1) + (-2 + s + t)^(-1))/s + 
     2/(1 + t*(-2 + s + t)))*H[{1}, 1/2] + 
   (-1/2*(-2 + s + 2*t)^2/(1 + t*(-2 + s + t))^2 - 
     ((-2*s + s^2 + (4*(-3 + s)*(1 + t*(-2 + s + t)))/(-4 + s))*β)/
      (2*(1 + t*(-2 + s + t))^2))*(I*Pi*G[{-1}, β] + G[{-1, -1}, β] + 
     G[{-1, 1}, β] - 2*G[{-1}, β]*H[{1}, 1/2]) + 
   (-1/2*(-2 + s + 2*t)^2/(1 + t*(-2 + s + t))^2 + 
     ((-2*s + s^2 + (4*(-3 + s)*(1 + t*(-2 + s + t)))/(-4 + s))*β)/
      (2*(1 + t*(-2 + s + t))^2))*(I*Pi*G[{1}, β] + G[{1, -1}, β] + 
     G[{1, 1}, β] - 2*G[{1}, β]*H[{1}, 1/2]) + 
   ((-1 + s + t)^2*(-2 + s + 2*t)*(I*Pi*G[{-c^(-1)}, β] - 
      G[{-c^(-1), -1}, β] - G[{-c^(-1), 1}, β] + 
      2*G[{-c^(-1), -c^(-1)}, β] + G[{-c - I*Sqrt[1 - c^2], -1}, β] + 
      G[{-c - I*Sqrt[1 - c^2], 1}, β] - G[{-c - I*Sqrt[1 - c^2], -c^(-1)}, 
       β] + G[{-c + I*Sqrt[1 - c^2], -1}, β] + 
      G[{-c + I*Sqrt[1 - c^2], 1}, β] - G[{-c + I*Sqrt[1 - c^2], -c^(-1)}, 
       β] - G[{-c - I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2] - 
      G[{-c + I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2]))/
    (s*(1 + t*(-2 + s + t))^2) - ((-1 + t)^2*(-2 + s + 2*t)*
     (I*Pi*G[{c^(-1)}, β] - G[{c^(-1), -1}, β] - G[{c^(-1), 1}, β] + 
      2*G[{c^(-1), c^(-1)}, β] + G[{c - I*Sqrt[1 - c^2], -1}, β] + 
      G[{c - I*Sqrt[1 - c^2], 1}, β] - G[{c - I*Sqrt[1 - c^2], c^(-1)}, 
       β] + G[{c + I*Sqrt[1 - c^2], -1}, β] + 
      G[{c + I*Sqrt[1 - c^2], 1}, β] - G[{c + I*Sqrt[1 - c^2], c^(-1)}, 
       β] - G[{c - I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2] - 
      G[{c + I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2]))/
    (s*(1 + t*(-2 + s + t))^2), (4*G[{-c^(-1)}, β])/(s*(-2 + s + t)) + 
   (4*G[{c^(-1)}, β])/(s*t) - 
   (4*(-2 + s + 2*t)*(G[{-1}, β] + G[{1}, β] - H[{1}, 1/2]))/
    (s*t*(-2 + s + t)) + (-((-2 + s + 2*t)/(1 + t*(-2 + s + t))) - 
     ((-2 + s)*(-2 + s + 2*t)*β)/((-4 + s)*(1 + t*(-2 + s + t))))*
    (I*Pi*G[{-1}, β] + G[{-1, -1}, β] + G[{-1, 1}, β] - 
     2*G[{-1}, β]*H[{1}, 1/2]) + (-((-2 + s + 2*t)/(1 + t*(-2 + s + t))) + 
     ((-2 + s)*(-2 + s + 2*t)*β)/((-4 + s)*(1 + t*(-2 + s + t))))*
    (I*Pi*G[{1}, β] + G[{1, -1}, β] + G[{1, 1}, β] - 
     2*G[{1}, β]*H[{1}, 1/2]) + 
   (2*(-2 + s + t)*(I*Pi*G[{-c^(-1)}, β] - G[{-c^(-1), -1}, β] - 
      G[{-c^(-1), 1}, β] + 2*G[{-c^(-1), -c^(-1)}, β] + 
      G[{-c - I*Sqrt[1 - c^2], -1}, β] + G[{-c - I*Sqrt[1 - c^2], 1}, 
       β] - G[{-c - I*Sqrt[1 - c^2], -c^(-1)}, β] + 
      G[{-c + I*Sqrt[1 - c^2], -1}, β] + G[{-c + I*Sqrt[1 - c^2], 1}, 
       β] - G[{-c + I*Sqrt[1 - c^2], -c^(-1)}, β] - 
      G[{-c - I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2] - 
      G[{-c + I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2]))/(1 + t*(-2 + s + t)) + 
   (2*t*(I*Pi*G[{c^(-1)}, β] - G[{c^(-1), -1}, β] - 
      G[{c^(-1), 1}, β] + 2*G[{c^(-1), c^(-1)}, β] + 
      G[{c - I*Sqrt[1 - c^2], -1}, β] + G[{c - I*Sqrt[1 - c^2], 1}, 
       β] - G[{c - I*Sqrt[1 - c^2], c^(-1)}, β] + 
      G[{c + I*Sqrt[1 - c^2], -1}, β] + G[{c + I*Sqrt[1 - c^2], 1}, 
       β] - G[{c + I*Sqrt[1 - c^2], c^(-1)}, β] - 
      G[{c - I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2] - 
      G[{c + I*Sqrt[1 - c^2]}, β]*H[{1}, 1/2]))/(1 + t*(-2 + s + t))}, 
 {w -> Sqrt[(1 - c^2*β^2)/(1 - β^2)], 
  ξ -> (-Sqrt[1 - β] + Sqrt[1 + β])/(Sqrt[1 - β] + 
     Sqrt[1 + β]), χ -> ((Sqrt[1 - β] + Sqrt[1 + β])*
     (-Sqrt[1 - c*β] + Sqrt[1 + c*β]))/
    ((-Sqrt[1 - β] + Sqrt[1 + β])*(Sqrt[1 - c*β] + 
      Sqrt[1 + c*β])), s -> -4/(-1 + β^2), 
  t -> (1 - 2*c*β + β^2)/(-1 + β^2)}}


==> anc/H/H2.1loop.thr.m <==
Print["One-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 2  γ\), \
\((1)\)]\) (k=1,3,4) expanded in β up to \!\(\*SuperscriptBox[\(β\), \
\(6\)]\).\nFormat: {\!\(\*SubsuperscriptBox[\(H\), \(1, 2  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 2  γ\), \
\((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 2  γ\), \((1)\)]\)}."]
{SeriesData[β, 0, {(c*(-11 - I*Pi + 32*Log[2]))/30, 0, 
   (c*(5*(39 + I*Pi - 72*Log[2]) + c^2*(-221 - I*Pi + 352*Log[2])))/105, 0, 
   (c*(-26529 - (54*I)*Pi + 14*c^2*(5971 + (6*I)*Pi - 8832*Log[2]) + 
      39168*Log[2] + c^4*(-57401 - (30*I)*Pi + 84480*Log[2])))/7560}, 1, 7, 
  1], SeriesData[β, 0, {(-1 + I*Pi + Log[2])/6, 0, 
   (6*(7 - (3*I)*Pi - 9*Log[2]) + c^2*(-64 + I*Pi + 88*Log[2]))/60, 0, 
   (10*c^2*(489 - (2*I)*Pi - 696*Log[2]) + 12*(-87 + (8*I)*Pi + 124*Log[2]) + 
     c^4*(-3701 + (4*I)*Pi + 5312*Log[2]))/840, 0, 
   (28*c^4*(17917 - (3*I)*Pi - 25824*Log[2]) + 
     32*(661 + (6*I)*Pi - 957*Log[2]) + 3*c^2*(-81877 + (18*I)*Pi + 
       117984*Log[2]) + c^6*(-277003 + (30*I)*Pi + 399360*Log[2]))/15120}, 0, 
  7, 1], SeriesData[β, 0, {(2*c*(4 - I*Pi - 4*Log[2]))/3, 0, 
   (c*(-103 + (7*I)*Pi + c^2*(107 - (3*I)*Pi - 144*Log[2]) + 136*Log[2]))/10, 
   0, (c*(4425 - (5*I)*Pi + 4*c^4*(2249 - (10*I)*Pi - 3200*Log[2]) - 
      6360*Log[2] + 5*c^2*(-2685 + (13*I)*Pi + 3824*Log[2])))/210}, 1, 7, 1]}


==> anc/H/H2.2loop.high.m <==
Print["Two-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 2  γ\), \
\((2)\)]\) (k=1,3,4) at high energies (result of the expansion w.r.t. \[Delta] = (1-\[Beta]) up to O(\[Delta]^5)).\nPower corrections w.r.t. lepton masses, m and M, are neglected; powers of large logarithms, Log[s/m^2] and Log[s/M^2], are held\nFormat: \
{{\!\(\*SubsuperscriptBox[\(H\), \(1, 2  γ\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 2  γ\), \
\((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 2  γ\), \((1)\)]\)},nrules}, \
where nrules contain rules for notations."];
{{((I/48)*Pi^3*(s + t - u)*(91*s^4 + 144*s^3*t - 322*s^2*t^2 - 192*s*t^3 + 
      327*t^4 - 144*s^3*u + 644*s^2*t*u + 72*s^3*t*u + 20*s^4*t*u + 
      576*s*t^2*u + 104*s^2*t^2*u + 16*s^3*t^2*u - 1308*t^3*u - 224*s*t^3*u - 
      36*s^2*t^3*u - 322*s^2*u^2 - 576*s*t*u^2 - 104*s^2*t*u^2 - 
      16*s^3*t*u^2 + 1962*t^2*u^2 + 448*s*t^2*u^2 + 72*s^2*t^2*u^2 + 
      192*s*u^3 - 1308*t*u^3 - 224*s*t*u^3 - 36*s^2*t*u^3 + 327*u^4))/
    (s^3*t^3*u^3) - (Pi^2*(t - u)*(3335*s^4 - 11823*s^2*t^2 + 4024*t^4 + 
      23646*s^2*t*u + 5726*s^3*t*u + 750*s^4*t*u - 16096*t^3*u - 
      3422*s*t^3*u - 750*s^2*t^3*u - 11823*s^2*u^2 + 24144*t^2*u^2 + 
      6844*s*t^2*u^2 + 1500*s^2*t^2*u^2 - 16096*t*u^3 - 3422*s*t*u^3 - 
      750*s^2*t*u^3 + 4024*u^4))/(216*s^3*t^3*u^3) - 
   (Pi^4*(208*s^5 + 1367*s^4*t - 528*s^3*t^2 - 1979*s^2*t^3 + 320*s*t^4 + 
      612*t^5 - 1367*s^4*u + 1056*s^3*t*u + 64*s^4*t*u + 5937*s^2*t^2*u + 
      794*s^3*t^2*u + 96*s^4*t^2*u - 1280*s*t^3*u - 200*s^2*t^3*u - 
      3060*t^4*u - 306*s*t^4*u - 528*s^3*u^2 - 5937*s^2*t*u^2 - 
      794*s^3*t*u^2 - 96*s^4*t*u^2 + 1920*s*t^2*u^2 + 400*s^2*t^2*u^2 + 
      6120*t^3*u^2 + 918*s*t^3*u^2 + 1979*s^2*u^3 - 1280*s*t*u^3 - 
      200*s^2*t*u^3 - 6120*t^2*u^3 - 918*s*t^2*u^3 + 320*s*u^4 + 3060*t*u^4 + 
      306*s*t*u^4 - 612*u^5))/(360*s^3*t^3*u^3) - 
   (Pi^2*(t - u)*(-s^4 + 6*s^2*t^2 + 3*t^4 - 12*s^2*t*u - 4*s^3*t*u + 
      2*s^4*t*u - 12*t^3*u - 4*s*t^3*u - 2*s^2*t^3*u + 6*s^2*u^2 + 
      18*t^2*u^2 + 8*s*t^2*u^2 + 4*s^2*t^2*u^2 - 12*t*u^3 - 4*s*t*u^3 - 
      2*s^2*t*u^3 + 3*u^4)*Log[2])/(s^3*t^3*u^3) - 
   (((7*I)/6)*Pi*(t - u)*(s + t - u)*(s - t + u)*(14*s^2 - 17*t^2 + 34*t*u + 
      12*s*t*u + 2*s^2*t*u - 17*u^2)*Log[s/m^2])/(s^3*t^3*u^3) - 
   (7*Pi^2*(t - u)*(s + t - u)*(s - t + u)*(5*s^2 - 4*t^2 + 8*t*u + 2*s*t*u - 
      4*u^2)*Log[s/m^2])/(18*s^3*t^3*u^3) + 
   (7*(t - u)*(35*s^4 - 47*s^2*t^2 + 4*t^4 + 94*s^2*t*u + 16*s^3*t*u - 
      16*t^3*u - 47*s^2*u^2 + 24*t^2*u^2 - 16*t*u^3 + 4*u^4)*Log[s/m^2])/
    (12*s^3*t^3*u^3) - ((I/72)*Pi*(t - u)*(s + t - u)*(s - t + u)*
     (8233*s^2 - 6335*t^2 + 12670*t*u + 4108*s*t*u + 552*s^2*t*u - 6335*u^2)*
     Log[s/M^2])/(s^3*t^3*u^3) - ((I/6)*Pi^3*(s + t - u)*(s - t + u)*
     (5*s^3 + 31*s^2*t - 3*s*t^2 - 24*t^3 - 31*s^2*u + 6*s*t*u + 2*s^2*t*u + 
      72*t^2*u + 12*s*t^2*u - 3*s*u^2 - 72*t*u^2 - 12*s*t*u^2 + 24*u^3)*
     Log[s/M^2])/(s^3*t^3*u^3) + 
   (Pi^2*(t - u)*(115*s^4 - 170*s^2*t^2 + 71*t^4 + 340*s^2*t*u + 40*s^3*t*u + 
      4*s^4*t*u - 284*t^3*u - 56*s*t^3*u - 4*s^2*t^3*u - 170*s^2*u^2 + 
      426*t^2*u^2 + 112*s*t^2*u^2 + 8*s^2*t^2*u^2 - 284*t*u^3 - 56*s*t*u^3 - 
      4*s^2*t*u^3 + 71*u^4)*Log[s/M^2])/(24*s^3*t^3*u^3) + 
   (7*(t - u)*(s + t - u)*(s - t + u)*(20*s^2 - 17*t^2 + 34*t*u + 12*s*t*u + 
      2*s^2*t*u - 17*u^2)*Log[s/m^2]*Log[s/M^2])/(6*s^3*t^3*u^3) + 
   (((7*I)/3)*Pi*(t - u)*(s + t - u)*(s - t + u)*(5*s^2 - 4*t^2 + 8*t*u + 
      2*s*t*u - 4*u^2)*Log[s/m^2]*Log[s/M^2])/(s^3*t^3*u^3) + 
   ((I/6)*Pi*(t - u)*(s + t - u)*(s - t + u)*(25*s^2 - 20*t^2 + 40*t*u + 
      16*s*t*u - 20*u^2)*Log[s/M^2]^2)/(s^3*t^3*u^3) + 
   (7*Pi^2*(t - u)*(s + t - u)*(s - t + u)*(5*s^2 - 4*t^2 + 8*t*u + 2*s*t*u - 
      4*u^2)*Log[s/M^2]^2)/(12*s^3*t^3*u^3) + 
   ((t - u)*(2867*s^4 - 3075*s^2*t^2 + 1720*t^4 + 6150*s^2*t*u + 
      362*s^3*t*u + 66*s^4*t*u - 6880*t^3*u - 938*s*t^3*u - 66*s^2*t^3*u - 
      3075*s^2*u^2 + 10320*t^2*u^2 + 1876*s*t^2*u^2 + 132*s^2*t^2*u^2 - 
      6880*t*u^3 - 938*s*t*u^3 - 66*s^2*t*u^3 + 1720*u^4)*Log[s/M^2]^2)/
    (72*s^3*t^3*u^3) - (7*(t - u)*(s + t - u)*(s - t + u)*
     (5*s^2 - 4*t^2 + 8*t*u + 2*s*t*u - 4*u^2)*Log[s/m^2]*Log[s/M^2]^2)/
    (6*s^3*t^3*u^3) + ((I/6)*Pi*(t - u)*(s + t - u)*(s - t + u)*
     (5*s^2 - 4*t^2 + 8*t*u + 2*s*t*u - 4*u^2)*Log[s/M^2]^3)/(s^3*t^3*u^3) + 
   ((t - u)*(s + t - u)*(s - t + u)*(19*s^2 + 25*t^2 - 50*t*u - 32*s*t*u + 
      25*u^2)*Log[s/M^2]^3)/(72*s^3*t^3*u^3) - 
   ((t - u)*(s + t - u)*(s - t + u)*(5*s^2 - 4*t^2 + 8*t*u + 2*s*t*u - 4*u^2)*
     Log[s/M^2]^4)/(24*s^3*t^3*u^3) - 
   ((I/3)*Pi^3*(s - t + u)*(34*s^4 - 14*s^3*t - 34*s^2*t^2 + 16*s*t^3 + 
      2*t^4 + 14*s^3*u + 68*s^2*t*u + 23*s^3*t*u + 3*s^4*t*u - 48*s*t^2*u - 
      14*s^2*t^2*u - 3*s^3*t^2*u - 8*t^3*u - s*t^3*u - 34*s^2*u^2 + 
      48*s*t*u^2 + 14*s^2*t*u^2 + 3*s^3*t*u^2 + 12*t^2*u^2 + 2*s*t^2*u^2 - 
      16*s*u^3 - 8*t*u^3 - s*t*u^3 + 2*u^4)*Log[-(t/s)])/(s^3*t^3*u^3) - 
   ((I/144)*Pi*(s - t + u)*(28284*s^5 - 729*s^4*t - 25631*s^3*t^2 + 
      4525*s^2*t^3 + 1071*s*t^4 - 72*t^5 + 729*s^4*u + 51262*s^3*t*u + 
      20048*s^4*t*u + 2872*s^5*t*u - 13575*s^2*t^2*u - 3976*s^3*t^2*u - 
      1156*s^4*t^2*u - 4284*s*t^3*u - 864*s^2*t^3*u - 216*s^3*t^3*u + 
      360*t^4*u + 72*s*t^4*u + 36*s^2*t^4*u - 25631*s^3*u^2 + 
      13575*s^2*t*u^2 + 3976*s^3*t*u^2 + 1156*s^4*t*u^2 + 6426*s*t^2*u^2 + 
      1728*s^2*t^2*u^2 + 432*s^3*t^2*u^2 - 720*t^3*u^2 - 216*s*t^3*u^2 - 
      108*s^2*t^3*u^2 - 4525*s^2*u^3 - 4284*s*t*u^3 - 864*s^2*t*u^3 - 
      216*s^3*t*u^3 + 720*t^2*u^3 + 216*s*t^2*u^3 + 108*s^2*t^2*u^3 + 
      1071*s*u^4 - 360*t*u^4 - 72*s*t*u^4 - 36*s^2*t*u^4 + 72*u^5)*
     Log[-(t/s)])/(s^4*t^3*u^3) + 
   (Pi^2*(900*s^6 - 1698*s^5*t + 130*s^4*t^2 + 1341*s^3*t^3 - 775*s^2*t^4 + 
      153*s*t^5 - 27*t^6 + 1698*s^5*u - 260*s^4*t*u + 752*s^5*t*u + 
      175*s^6*t*u - 4023*s^3*t^2*u - 1422*s^4*t^2*u - 335*s^5*t^2*u + 
      3100*s^2*t^3*u + 760*s^3*t^3*u + 175*s^4*t^3*u - 765*s*t^4*u - 
      150*s^2*t^4*u - 33*s^3*t^4*u + 162*t^5*u + 36*s*t^5*u + 18*s^2*t^5*u + 
      130*s^4*u^2 + 4023*s^3*t*u^2 + 1422*s^4*t*u^2 + 335*s^5*t*u^2 - 
      4650*s^2*t^2*u^2 - 1520*s^3*t^2*u^2 - 350*s^4*t^2*u^2 + 
      1530*s*t^3*u^2 + 450*s^2*t^3*u^2 + 99*s^3*t^3*u^2 - 405*t^4*u^2 - 
      144*s*t^4*u^2 - 72*s^2*t^4*u^2 - 1341*s^3*u^3 + 3100*s^2*t*u^3 + 
      760*s^3*t*u^3 + 175*s^4*t*u^3 - 1530*s*t^2*u^3 - 450*s^2*t^2*u^3 - 
      99*s^3*t^2*u^3 + 540*t^3*u^3 + 216*s*t^3*u^3 + 108*s^2*t^3*u^3 - 
      775*s^2*u^4 + 765*s*t*u^4 + 150*s^2*t*u^4 + 33*s^3*t*u^4 - 
      405*t^2*u^4 - 144*s*t^2*u^4 - 72*s^2*t^2*u^4 - 153*s*u^5 + 162*t*u^5 + 
      36*s*t*u^5 + 18*s^2*t*u^5 - 27*u^6)*Log[-(t/s)])/(36*s^4*t^3*u^3) + 
   (7*(s + t - u)*(s - t + u)*(17*s^2 + 3*s*t - 14*t^2 - 3*s*u + 28*t*u + 
      12*s*t*u + 2*s^2*t*u - 14*u^2)*Log[s/m^2]*Log[-(t/s)])/
    (6*s^2*t^3*u^3) + (((7*I)/3)*Pi*(s - t + u)*(12*s^3 - 3*s^2*t - 
      11*s*t^2 + 4*t^3 + 3*s^2*u + 22*s*t*u + 8*s^2*t*u + s^3*t*u - 
      12*t^2*u - 4*s*t^2*u - s^2*t^2*u - 11*s*u^2 + 12*t*u^2 + 4*s*t*u^2 + 
      s^2*t*u^2 - 4*u^3)*Log[s/m^2]*Log[-(t/s)])/(s^2*t^3*u^3) - 
   (Pi^2*(s + t - u)*(s - t + u)*(5*s^3 + 18*s^2*t - 11*s*t^2 - 8*t^3 - 
      18*s^2*u + 22*s*t*u + 4*s^2*t*u + 24*t^2*u + 4*s*t^2*u - 11*s*u^2 - 
      24*t*u^2 - 4*s*t*u^2 + 8*u^3)*Log[s/M^2]*Log[-(t/s)])/
    (12*s^3*t^3*u^3) + ((s + t - u)*(-629*s^5 + 356*s^4*t + 1832*s^3*t^2 - 
      62*s^2*t^3 - 555*s*t^4 + 66*t^5 - 356*s^4*u - 3664*s^3*t*u - 
      528*s^4*t*u + 16*s^5*t*u + 186*s^2*t^2*u - 264*s^3*t^2*u - 
      100*s^4*t^2*u + 2220*s*t^3*u + 480*s^2*t^3*u + 96*s^3*t^3*u - 
      330*t^4*u - 72*s*t^4*u - 12*s^2*t^4*u + 1832*s^3*u^2 - 186*s^2*t*u^2 + 
      264*s^3*t*u^2 + 100*s^4*t*u^2 - 3330*s*t^2*u^2 - 960*s^2*t^2*u^2 - 
      192*s^3*t^2*u^2 + 660*t^3*u^2 + 216*s*t^3*u^2 + 36*s^2*t^3*u^2 + 
      62*s^2*u^3 + 2220*s*t*u^3 + 480*s^2*t*u^3 + 96*s^3*t*u^3 - 
      660*t^2*u^3 - 216*s*t^2*u^3 - 36*s^2*t^2*u^3 - 555*s*u^4 + 330*t*u^4 + 
      72*s*t*u^4 + 12*s^2*t*u^4 - 66*u^5)*Log[s/M^2]*Log[-(t/s)])/
    (48*s^4*t^3*u^3) + ((I/24)*Pi*(s - t + u)*(-462*s^5 - 261*s^4*t + 
      683*s^3*t^2 + 83*s^2*t^3 - 237*s*t^4 + 18*t^5 + 261*s^4*u - 
      1366*s^3*t*u - 200*s^4*t*u + 32*s^5*t*u - 249*s^2*t^2*u - 
      152*s^3*t^2*u - 44*s^4*t^2*u + 948*s*t^3*u + 168*s^2*t^3*u + 
      24*s^3*t^3*u - 90*t^4*u - 24*s*t^4*u - 12*s^2*t^4*u + 683*s^3*u^2 + 
      249*s^2*t*u^2 + 152*s^3*t*u^2 + 44*s^4*t*u^2 - 1422*s*t^2*u^2 - 
      336*s^2*t^2*u^2 - 48*s^3*t^2*u^2 + 180*t^3*u^2 + 72*s*t^3*u^2 + 
      36*s^2*t^3*u^2 - 83*s^2*u^3 + 948*s*t*u^3 + 168*s^2*t*u^3 + 
      24*s^3*t*u^3 - 180*t^2*u^3 - 72*s*t^2*u^3 - 36*s^2*t^2*u^3 - 
      237*s*u^4 + 90*t*u^4 + 24*s*t*u^4 + 12*s^2*t*u^4 - 18*u^5)*Log[s/M^2]*
     Log[-(t/s)])/(s^4*t^3*u^3) - ((s + t - u)^2*(s - t + u)*
     (13*s^2 - 6*s*t - 19*t^2 + 6*s*u + 38*t*u + 8*s*t*u - 19*u^2)*
     Log[s/M^2]^2*Log[-(t/s)])/(16*s^3*t^3*u^3) - 
   ((I/8)*Pi*(s + t - u)^2*(s - t + u)*(9*s^2 + s*t - 8*t^2 - s*u + 16*t*u + 
      4*s*t*u - 8*u^2)*Log[s/M^2]^2*Log[-(t/s)])/(s^3*t^3*u^3) - 
   (Pi^2*(s - t + u)*(251*s^3 - 71*s^2*t - 231*s*t^2 + 91*t^3 + 71*s^2*u + 
      462*s*t*u + 160*s^2*t*u + 20*s^3*t*u - 273*t^2*u - 80*s*t^2*u - 
      20*s^2*t^2*u - 231*s*u^2 + 273*t*u^2 + 80*s*t*u^2 + 20*s^2*t*u^2 - 
      91*u^3)*Log[-(t/s)]^2)/(24*s^2*t^3*u^3) - 
   ((I/16)*Pi*(s - t + u)*(558*s^5 - 103*s^4*t - 531*s^3*t^2 + 121*s^2*t^3 + 
      45*s*t^4 + 6*t^5 + 103*s^4*u + 1062*s^3*t*u + 392*s^4*t*u + 
      60*s^5*t*u - 363*s^2*t^2*u - 128*s^3*t^2*u - 44*s^4*t^2*u - 
      180*s*t^3*u - 32*s^2*t^3*u - 12*s^3*t^3*u - 30*t^4*u - 8*s*t^4*u - 
      4*s^2*t^4*u - 531*s^3*u^2 + 363*s^2*t*u^2 + 128*s^3*t*u^2 + 
      44*s^4*t*u^2 + 270*s*t^2*u^2 + 64*s^2*t^2*u^2 + 24*s^3*t^2*u^2 + 
      60*t^3*u^2 + 24*s*t^3*u^2 + 12*s^2*t^3*u^2 - 121*s^2*u^3 - 
      180*s*t*u^3 - 32*s^2*t*u^3 - 12*s^3*t*u^3 - 60*t^2*u^3 - 24*s*t^2*u^3 - 
      12*s^2*t^2*u^3 + 45*s*u^4 + 30*t*u^4 + 8*s*t*u^4 + 4*s^2*t*u^4 - 6*u^5)*
     Log[-(t/s)]^2)/(s^4*t^3*u^3) - 
   ((27315*s^6 - 28698*s^5*t - 26258*s^4*t^2 + 25350*s^3*t^3 - 3955*s^2*t^4 + 
      324*s*t^5 - 126*t^6 + 28698*s^5*u + 52516*s^4*t*u + 19616*s^5*t*u + 
      2488*s^6*t*u - 76050*s^3*t^2*u - 21648*s^4*t^2*u - 3776*s^5*t^2*u + 
      15820*s^2*t^3*u + 4480*s^3*t^3*u + 1288*s^4*t^3*u - 1620*s*t^4*u - 
      288*s^2*t^4*u + 756*t^5*u + 144*s*t^5*u - 26258*s^4*u^2 + 
      76050*s^3*t*u^2 + 21648*s^4*t*u^2 + 3776*s^5*t*u^2 - 
      23730*s^2*t^2*u^2 - 8960*s^3*t^2*u^2 - 2576*s^4*t^2*u^2 + 
      3240*s*t^3*u^2 + 864*s^2*t^3*u^2 - 1890*t^4*u^2 - 576*s*t^4*u^2 - 
      25350*s^3*u^3 + 15820*s^2*t*u^3 + 4480*s^3*t*u^3 + 1288*s^4*t*u^3 - 
      3240*s*t^2*u^3 - 864*s^2*t^2*u^3 + 2520*t^3*u^3 + 864*s*t^3*u^3 - 
      3955*s^2*u^4 + 1620*s*t*u^4 + 288*s^2*t*u^4 - 1890*t^2*u^4 - 
      576*s*t^2*u^4 - 324*s*u^5 + 756*t*u^5 + 144*s*t*u^5 - 126*u^6)*
     Log[-(t/s)]^2)/(288*s^4*t^3*u^3) + 
   (7*(s - t + u)*(12*s^3 - 3*s^2*t - 11*s*t^2 + 4*t^3 + 3*s^2*u + 22*s*t*u + 
      8*s^2*t*u + s^3*t*u - 12*t^2*u - 4*s*t^2*u - s^2*t^2*u - 11*s*u^2 + 
      12*t*u^2 + 4*s*t*u^2 + s^2*t*u^2 - 4*u^3)*Log[s/m^2]*Log[-(t/s)]^2)/
    (6*s^2*t^3*u^3) - ((I/8)*Pi*(s + t - u)*(s - t + u)*
     (13*s^3 + 2*s^2*t - 3*s*t^2 - 8*t^3 - 2*s^2*u + 6*s*t*u + 4*s^2*t*u + 
      24*t^2*u + 4*s*t^2*u - 3*s*u^2 - 24*t*u^2 - 4*s*t*u^2 + 8*u^3)*
     Log[s/M^2]*Log[-(t/s)]^2)/(s^3*t^3*u^3) + 
   ((s - t + u)*(-501*s^5 - 321*s^4*t + 737*s^3*t^2 + 215*s^2*t^3 - 
      180*s*t^4 + 18*t^5 + 321*s^4*u - 1474*s^3*t*u - 224*s^4*t*u + 
      32*s^5*t*u - 645*s^2*t^2*u - 200*s^3*t^2*u - 44*s^4*t^2*u + 
      720*s*t^3*u + 144*s^2*t^3*u + 24*s^3*t^3*u - 90*t^4*u - 24*s*t^4*u - 
      12*s^2*t^4*u + 737*s^3*u^2 + 645*s^2*t*u^2 + 200*s^3*t*u^2 + 
      44*s^4*t*u^2 - 1080*s*t^2*u^2 - 288*s^2*t^2*u^2 - 48*s^3*t^2*u^2 + 
      180*t^3*u^2 + 72*s*t^3*u^2 + 36*s^2*t^3*u^2 - 215*s^2*u^3 + 
      720*s*t*u^3 + 144*s^2*t*u^3 + 24*s^3*t*u^3 - 180*t^2*u^3 - 
      72*s*t^2*u^3 - 36*s^2*t^2*u^3 - 180*s*u^4 + 90*t*u^4 + 24*s*t*u^4 + 
      12*s^2*t*u^4 - 18*u^5)*Log[s/M^2]*Log[-(t/s)]^2)/(48*s^4*t^3*u^3) - 
   ((s + t - u)^2*(s - t + u)*(9*s^2 + s*t - 8*t^2 - s*u + 16*t*u + 4*s*t*u - 
      8*u^2)*Log[s/M^2]^2*Log[-(t/s)]^2)/(16*s^3*t^3*u^3) + 
   ((I/24)*Pi*(s - t + u)*(93*s^4 - 49*s^3*t - 97*s^2*t^2 + 53*s*t^3 + 
      8*t^4 + 49*s^3*u + 194*s^2*t*u + 60*s^3*t*u + 8*s^4*t*u - 159*s*t^2*u - 
      40*s^2*t^2*u - 8*s^3*t^2*u - 32*t^3*u - 4*s*t^3*u - 97*s^2*u^2 + 
      159*s*t*u^2 + 40*s^2*t*u^2 + 8*s^3*t*u^2 + 48*t^2*u^2 + 8*s*t^2*u^2 - 
      53*s*u^3 - 32*t*u^3 - 4*s*t*u^3 + 8*u^4)*Log[-(t/s)]^3)/(s^3*t^3*u^3) - 
   ((s - t + u)*(1503*s^4 + 180*s^3*t - 1714*s^2*t^2 - 76*s*t^3 + 315*t^4 - 
      180*s^3*u + 3428*s^2*t*u + 952*s^3*t*u + 92*s^4*t*u + 228*s*t^2*u + 
      40*s^2*t^2*u - 32*s^3*t^2*u - 1260*t^3*u - 240*s*t^3*u - 60*s^2*t^3*u - 
      1714*s^2*u^2 - 228*s*t*u^2 - 40*s^2*t*u^2 + 32*s^3*t*u^2 + 
      1890*t^2*u^2 + 480*s*t^2*u^2 + 120*s^2*t^2*u^2 + 76*s*u^3 - 
      1260*t*u^3 - 240*s*t*u^3 - 60*s^2*t*u^3 + 315*u^4)*Log[-(t/s)]^3)/
    (144*s^3*t^3*u^3) - ((s + t - u)*(s - t + u)*(11*s^3 + 6*s^2*t - 
      5*s*t^2 - 8*t^3 - 6*s^2*u + 10*s*t*u + 4*s^2*t*u + 24*t^2*u + 
      4*s*t^2*u - 5*s*u^2 - 24*t*u^2 - 4*s*t*u^2 + 8*u^3)*Log[s/M^2]*
     Log[-(t/s)]^3)/(12*s^3*t^3*u^3) + 
   ((s - t + u)*(71*s^4 - 83*s^3*t - 99*s^2*t^2 + 79*s*t^3 + 24*t^4 + 
      83*s^3*u + 198*s^2*t*u + 52*s^3*t*u + 8*s^4*t*u - 237*s*t^2*u - 
      56*s^2*t^2*u - 8*s^3*t^2*u - 96*t^3*u - 12*s*t^3*u - 99*s^2*u^2 + 
      237*s*t*u^2 + 56*s^2*t*u^2 + 8*s^3*t*u^2 + 144*t^2*u^2 + 24*s*t^2*u^2 - 
      79*s*u^3 - 96*t*u^3 - 12*s*t*u^3 + 24*u^4)*Log[-(t/s)]^4)/
    (96*s^3*t^3*u^3) + ((I/24)*Pi^3*(s + t - u)*(243*s^4 - s^3*t - 
      207*s^2*t^2 - 27*s*t^3 - 8*t^4 + s^3*u + 414*s^2*t*u + 148*s^3*t*u + 
      16*s^4*t*u + 81*s*t^2*u + 40*s^2*t^2*u + 16*s^3*t^2*u + 32*t^3*u + 
      4*s*t^3*u - 207*s^2*u^2 - 81*s*t*u^2 - 40*s^2*t*u^2 - 16*s^3*t*u^2 - 
      48*t^2*u^2 - 8*s*t^2*u^2 + 27*s*u^3 + 32*t*u^3 + 4*s*t*u^3 - 8*u^4)*
     Log[-(u/s)])/(s^3*t^3*u^3) + 
   ((I/144)*Pi*(s + t - u)*(28284*s^5 + 729*s^4*t - 25631*s^3*t^2 - 
      4525*s^2*t^3 + 1071*s*t^4 + 72*t^5 - 729*s^4*u + 51262*s^3*t*u + 
      20048*s^4*t*u + 2872*s^5*t*u + 13575*s^2*t^2*u + 3976*s^3*t^2*u + 
      1156*s^4*t^2*u - 4284*s*t^3*u - 864*s^2*t^3*u - 216*s^3*t^3*u - 
      360*t^4*u - 72*s*t^4*u - 36*s^2*t^4*u - 25631*s^3*u^2 - 
      13575*s^2*t*u^2 - 3976*s^3*t*u^2 - 1156*s^4*t*u^2 + 6426*s*t^2*u^2 + 
      1728*s^2*t^2*u^2 + 432*s^3*t^2*u^2 + 720*t^3*u^2 + 216*s*t^3*u^2 + 
      108*s^2*t^3*u^2 + 4525*s^2*u^3 - 4284*s*t*u^3 - 864*s^2*t*u^3 - 
      216*s^3*t*u^3 - 720*t^2*u^3 - 216*s*t^2*u^3 - 108*s^2*t^2*u^3 + 
      1071*s*u^4 + 360*t*u^4 + 72*s*t*u^4 + 36*s^2*t*u^4 - 72*u^5)*
     Log[-(u/s)])/(s^4*t^3*u^3) - 
   (Pi^2*(3327*s^6 + 6657*s^5*t + 1054*s^4*t^2 - 5058*s^3*t^3 - 
      3505*s^2*t^4 - 927*s*t^5 - 108*t^6 - 6657*s^5*u - 2108*s^4*t*u + 
      2792*s^5*t*u + 640*s^6*t*u + 15174*s^3*t^2*u + 5592*s^4*t^2*u + 
      1280*s^5*t^2*u + 14020*s^2*t^3*u + 3400*s^3*t^3*u + 760*s^4*t^3*u + 
      4635*s*t^4*u + 840*s^2*t^4*u + 192*s^3*t^4*u + 648*t^5*u + 
      144*s*t^5*u + 72*s^2*t^5*u + 1054*s^4*u^2 - 15174*s^3*t*u^2 - 
      5592*s^4*t*u^2 - 1280*s^5*t*u^2 - 21030*s^2*t^2*u^2 - 
      6800*s^3*t^2*u^2 - 1520*s^4*t^2*u^2 - 9270*s*t^3*u^2 - 
      2520*s^2*t^3*u^2 - 576*s^3*t^3*u^2 - 1620*t^4*u^2 - 576*s*t^4*u^2 - 
      288*s^2*t^4*u^2 + 5058*s^3*u^3 + 14020*s^2*t*u^3 + 3400*s^3*t*u^3 + 
      760*s^4*t*u^3 + 9270*s*t^2*u^3 + 2520*s^2*t^2*u^3 + 576*s^3*t^2*u^3 + 
      2160*t^3*u^3 + 864*s*t^3*u^3 + 432*s^2*t^3*u^3 - 3505*s^2*u^4 - 
      4635*s*t*u^4 - 840*s^2*t*u^4 - 192*s^3*t*u^4 - 1620*t^2*u^4 - 
      576*s*t^2*u^4 - 288*s^2*t^2*u^4 + 927*s*u^5 + 648*t*u^5 + 144*s*t*u^5 + 
      72*s^2*t*u^5 - 108*u^6)*Log[-(u/s)])/(144*s^4*t^3*u^3) - 
   (7*(s + t - u)*(s - t + u)*(17*s^2 - 3*s*t - 14*t^2 + 3*s*u + 28*t*u + 
      12*s*t*u + 2*s^2*t*u - 14*u^2)*Log[s/m^2]*Log[-(u/s)])/
    (6*s^2*t^3*u^3) - (((7*I)/3)*Pi*(s + t - u)*(12*s^3 + 3*s^2*t - 
      11*s*t^2 - 4*t^3 - 3*s^2*u + 22*s*t*u + 8*s^2*t*u + s^3*t*u + 
      12*t^2*u + 4*s*t^2*u + s^2*t^2*u - 11*s*u^2 - 12*t*u^2 - 4*s*t*u^2 - 
      s^2*t*u^2 + 4*u^3)*Log[s/m^2]*Log[-(u/s)])/(s^2*t^3*u^3) - 
   (Pi^2*(s + t - u)*(s - t + u)*(5*s^3 + 30*s^2*t + 5*s*t^2 - 16*t^3 - 
      30*s^2*u - 10*s*t*u + 48*t^2*u + 8*s*t^2*u + 5*s*u^2 - 48*t*u^2 - 
      8*s*t*u^2 + 16*u^3)*Log[s/M^2]*Log[-(u/s)])/(12*s^3*t^3*u^3) - 
   ((I/24)*Pi*(s + t - u)*(-462*s^5 + 261*s^4*t + 683*s^3*t^2 - 83*s^2*t^3 - 
      237*s*t^4 - 18*t^5 - 261*s^4*u - 1366*s^3*t*u - 200*s^4*t*u + 
      32*s^5*t*u + 249*s^2*t^2*u + 152*s^3*t^2*u + 44*s^4*t^2*u + 
      948*s*t^3*u + 168*s^2*t^3*u + 24*s^3*t^3*u + 90*t^4*u + 24*s*t^4*u + 
      12*s^2*t^4*u + 683*s^3*u^2 - 249*s^2*t*u^2 - 152*s^3*t*u^2 - 
      44*s^4*t*u^2 - 1422*s*t^2*u^2 - 336*s^2*t^2*u^2 - 48*s^3*t^2*u^2 - 
      180*t^3*u^2 - 72*s*t^3*u^2 - 36*s^2*t^3*u^2 + 83*s^2*u^3 + 
      948*s*t*u^3 + 168*s^2*t*u^3 + 24*s^3*t*u^3 + 180*t^2*u^3 + 
      72*s*t^2*u^3 + 36*s^2*t^2*u^3 - 237*s*u^4 - 90*t*u^4 - 24*s*t*u^4 - 
      12*s^2*t*u^4 + 18*u^5)*Log[s/M^2]*Log[-(u/s)])/(s^4*t^3*u^3) - 
   ((s - t + u)*(-629*s^5 - 356*s^4*t + 1832*s^3*t^2 + 62*s^2*t^3 - 
      555*s*t^4 - 66*t^5 + 356*s^4*u - 3664*s^3*t*u - 528*s^4*t*u + 
      16*s^5*t*u - 186*s^2*t^2*u + 264*s^3*t^2*u + 100*s^4*t^2*u + 
      2220*s*t^3*u + 480*s^2*t^3*u + 96*s^3*t^3*u + 330*t^4*u + 72*s*t^4*u + 
      12*s^2*t^4*u + 1832*s^3*u^2 + 186*s^2*t*u^2 - 264*s^3*t*u^2 - 
      100*s^4*t*u^2 - 3330*s*t^2*u^2 - 960*s^2*t^2*u^2 - 192*s^3*t^2*u^2 - 
      660*t^3*u^2 - 216*s*t^3*u^2 - 36*s^2*t^3*u^2 - 62*s^2*u^3 + 
      2220*s*t*u^3 + 480*s^2*t*u^3 + 96*s^3*t*u^3 + 660*t^2*u^3 + 
      216*s*t^2*u^3 + 36*s^2*t^2*u^3 - 555*s*u^4 - 330*t*u^4 - 72*s*t*u^4 - 
      12*s^2*t*u^4 + 66*u^5)*Log[s/M^2]*Log[-(u/s)])/(48*s^4*t^3*u^3) + 
   ((s + t - u)*(s - t + u)^2*(13*s^2 + 6*s*t - 19*t^2 - 6*s*u + 38*t*u + 
      8*s*t*u - 19*u^2)*Log[s/M^2]^2*Log[-(u/s)])/(16*s^3*t^3*u^3) + 
   ((I/8)*Pi*(s + t - u)*(s - t + u)^2*(9*s^2 - s*t - 8*t^2 + s*u + 16*t*u + 
      4*s*t*u - 8*u^2)*Log[s/M^2]^2*Log[-(u/s)])/(s^3*t^3*u^3) - 
   ((I/8)*Pi*(s + t - u)*(91*s^4 - 46*s^3*t - 132*s^2*t^2 + 30*s*t^3 + 
      105*t^4 + 46*s^3*u + 264*s^2*t*u + 72*s^3*t*u + 20*s^4*t*u - 
      90*s*t^2*u - 40*s^2*t^2*u - 420*t^3*u - 80*s*t^3*u - 20*s^2*t^3*u - 
      132*s^2*u^2 + 90*s*t*u^2 + 40*s^2*t*u^2 + 630*t^2*u^2 + 160*s*t^2*u^2 + 
      40*s^2*t^2*u^2 - 30*s*u^3 - 420*t*u^3 - 80*s*t*u^3 - 20*s^2*t*u^3 + 
      105*u^4)*Log[-(t/s)]*Log[-(u/s)])/(s^3*t^3*u^3) + 
   (2*Pi^2*(4*s^5 + 4*s^4*t - 12*s^3*t^2 - 6*s^2*t^3 + 8*s*t^4 + 2*t^5 - 
      4*s^4*u + 24*s^3*t*u + s^4*t*u + 18*s^2*t^2*u + s^3*t^2*u - 
      32*s*t^3*u - 5*s^2*t^3*u - 10*t^4*u - s*t^4*u - 12*s^3*u^2 - 
      18*s^2*t*u^2 - s^3*t*u^2 + 48*s*t^2*u^2 + 10*s^2*t^2*u^2 + 20*t^3*u^2 + 
      3*s*t^3*u^2 + 6*s^2*u^3 - 32*s*t*u^3 - 5*s^2*t*u^3 - 20*t^2*u^3 - 
      3*s*t^2*u^3 + 8*s*u^4 + 10*t*u^4 + s*t*u^4 - 2*u^5)*Log[-(t/s)]*
     Log[-(u/s)])/(3*s^3*t^3*u^3) + (I*Pi*(s + t - u)^2*(s - t + u)*
     (5*s^2 + s*t - 4*t^2 - s*u + 8*t*u + 2*s*t*u - 4*u^2)*Log[s/M^2]*
     Log[-(t/s)]*Log[-(u/s)])/(s^3*t^3*u^3) + 
   ((I/4)*Pi*(s - t + u)*(57*s^4 - 77*s^3*t - 77*s^2*t^2 + 73*s*t^3 + 
      16*t^4 + 77*s^3*u + 154*s^2*t*u + 48*s^3*t*u + 8*s^4*t*u - 
      219*s*t^2*u - 56*s^2*t^2*u - 8*s^3*t^2*u - 64*t^3*u - 8*s*t^3*u - 
      77*s^2*u^2 + 219*s*t*u^2 + 56*s^2*t*u^2 + 8*s^3*t*u^2 + 96*t^2*u^2 + 
      16*s*t^2*u^2 - 73*s*u^3 - 64*t*u^3 - 8*s*t*u^3 + 16*u^4)*Log[-(t/s)]^2*
     Log[-(u/s)])/(s^3*t^3*u^3) - 
   ((s - t + u)*(91*s^4 + 46*s^3*t - 132*s^2*t^2 - 30*s*t^3 + 105*t^4 - 
      46*s^3*u + 264*s^2*t*u + 72*s^3*t*u + 20*s^4*t*u + 90*s*t^2*u + 
      40*s^2*t^2*u - 420*t^3*u - 80*s*t^3*u - 20*s^2*t^3*u - 132*s^2*u^2 - 
      90*s*t*u^2 - 40*s^2*t*u^2 + 630*t^2*u^2 + 160*s*t^2*u^2 + 
      40*s^2*t^2*u^2 + 30*s*u^3 - 420*t*u^3 - 80*s*t*u^3 - 20*s^2*t*u^3 + 
      105*u^4)*Log[-(t/s)]^2*Log[-(u/s)])/(16*s^3*t^3*u^3) + 
   ((s + t - u)*(s - t + u)^2*(5*s^2 - s*t - 4*t^2 + s*u + 8*t*u + 2*s*t*u - 
      4*u^2)*Log[s/M^2]*Log[-(t/s)]^2*Log[-(u/s)])/(2*s^3*t^3*u^3) + 
   ((s - t + u)*(183*s^4 - 275*s^3*t - 291*s^2*t^2 + 255*s*t^3 + 88*t^4 + 
      275*s^3*u + 582*s^2*t*u + 148*s^3*t*u + 24*s^4*t*u - 765*s*t^2*u - 
      184*s^2*t^2*u - 24*s^3*t^2*u - 352*t^3*u - 44*s*t^3*u - 291*s^2*u^2 + 
      765*s*t*u^2 + 184*s^2*t*u^2 + 24*s^3*t*u^2 + 528*t^2*u^2 + 
      88*s*t^2*u^2 - 255*s*u^3 - 352*t*u^3 - 44*s*t*u^3 + 88*u^4)*
     Log[-(t/s)]^3*Log[-(u/s)])/(24*s^3*t^3*u^3) + 
   ((I/16)*Pi*(s + t - u)*(558*s^5 + 103*s^4*t - 531*s^3*t^2 - 121*s^2*t^3 + 
      45*s*t^4 - 6*t^5 - 103*s^4*u + 1062*s^3*t*u + 392*s^4*t*u + 
      60*s^5*t*u + 363*s^2*t^2*u + 128*s^3*t^2*u + 44*s^4*t^2*u - 
      180*s*t^3*u - 32*s^2*t^3*u - 12*s^3*t^3*u + 30*t^4*u + 8*s*t^4*u + 
      4*s^2*t^4*u - 531*s^3*u^2 - 363*s^2*t*u^2 - 128*s^3*t*u^2 - 
      44*s^4*t*u^2 + 270*s*t^2*u^2 + 64*s^2*t^2*u^2 + 24*s^3*t^2*u^2 - 
      60*t^3*u^2 - 24*s*t^3*u^2 - 12*s^2*t^3*u^2 + 121*s^2*u^3 - 
      180*s*t*u^3 - 32*s^2*t*u^3 - 12*s^3*t*u^3 + 60*t^2*u^3 + 24*s*t^2*u^3 + 
      12*s^2*t^2*u^3 + 45*s*u^4 - 30*t*u^4 - 8*s*t*u^4 - 4*s^2*t*u^4 + 6*u^5)*
     Log[-(u/s)]^2)/(s^4*t^3*u^3) + 
   (Pi^2*(581*s^5 + 478*s^4*t - 464*s^3*t^2 - 438*s^2*t^3 - 117*s*t^4 - 
      40*t^5 - 478*s^4*u + 928*s^3*t*u + 340*s^4*t*u + 32*s^5*t*u + 
      1314*s^2*t^2*u + 364*s^3*t^2*u + 64*s^4*t^2*u + 468*s*t^3*u + 
      108*s^2*t^3*u + 32*s^3*t^3*u + 200*t^4*u + 20*s*t^4*u - 464*s^3*u^2 - 
      1314*s^2*t*u^2 - 364*s^3*t*u^2 - 64*s^4*t*u^2 - 702*s*t^2*u^2 - 
      216*s^2*t^2*u^2 - 64*s^3*t^2*u^2 - 400*t^3*u^2 - 60*s*t^3*u^2 + 
      438*s^2*u^3 + 468*s*t*u^3 + 108*s^2*t*u^3 + 32*s^3*t*u^3 + 
      400*t^2*u^3 + 60*s*t^2*u^3 - 117*s*u^4 - 200*t*u^4 - 20*s*t*u^4 + 
      40*u^5)*Log[-(u/s)]^2)/(48*s^3*t^3*u^3) + 
   ((27315*s^6 + 28698*s^5*t - 26258*s^4*t^2 - 25350*s^3*t^3 - 3955*s^2*t^4 - 
      324*s*t^5 - 126*t^6 - 28698*s^5*u + 52516*s^4*t*u + 19616*s^5*t*u + 
      2488*s^6*t*u + 76050*s^3*t^2*u + 21648*s^4*t^2*u + 3776*s^5*t^2*u + 
      15820*s^2*t^3*u + 4480*s^3*t^3*u + 1288*s^4*t^3*u + 1620*s*t^4*u + 
      288*s^2*t^4*u + 756*t^5*u + 144*s*t^5*u - 26258*s^4*u^2 - 
      76050*s^3*t*u^2 - 21648*s^4*t*u^2 - 3776*s^5*t*u^2 - 
      23730*s^2*t^2*u^2 - 8960*s^3*t^2*u^2 - 2576*s^4*t^2*u^2 - 
      3240*s*t^3*u^2 - 864*s^2*t^3*u^2 - 1890*t^4*u^2 - 576*s*t^4*u^2 + 
      25350*s^3*u^3 + 15820*s^2*t*u^3 + 4480*s^3*t*u^3 + 1288*s^4*t*u^3 + 
      3240*s*t^2*u^3 + 864*s^2*t^2*u^3 + 2520*t^3*u^3 + 864*s*t^3*u^3 - 
      3955*s^2*u^4 - 1620*s*t*u^4 - 288*s^2*t*u^4 - 1890*t^2*u^4 - 
      576*s*t^2*u^4 + 324*s*u^5 + 756*t*u^5 + 144*s*t*u^5 - 126*u^6)*
     Log[-(u/s)]^2)/(288*s^4*t^3*u^3) - 
   (7*(s + t - u)*(12*s^3 + 3*s^2*t - 11*s*t^2 - 4*t^3 - 3*s^2*u + 22*s*t*u + 
      8*s^2*t*u + s^3*t*u + 12*t^2*u + 4*s*t^2*u + s^2*t^2*u - 11*s*u^2 - 
      12*t*u^2 - 4*s*t*u^2 - s^2*t*u^2 + 4*u^3)*Log[s/m^2]*Log[-(u/s)]^2)/
    (6*s^2*t^3*u^3) + ((I/8)*Pi*(s + t - u)*(s - t + u)*
     (13*s^3 - 2*s^2*t - 3*s*t^2 + 8*t^3 + 2*s^2*u + 6*s*t*u + 4*s^2*t*u - 
      24*t^2*u - 4*s*t^2*u - 3*s*u^2 + 24*t*u^2 + 4*s*t*u^2 - 8*u^3)*
     Log[s/M^2]*Log[-(u/s)]^2)/(s^3*t^3*u^3) - 
   ((s + t - u)*(-501*s^5 + 321*s^4*t + 737*s^3*t^2 - 215*s^2*t^3 - 
      180*s*t^4 - 18*t^5 - 321*s^4*u - 1474*s^3*t*u - 224*s^4*t*u + 
      32*s^5*t*u + 645*s^2*t^2*u + 200*s^3*t^2*u + 44*s^4*t^2*u + 
      720*s*t^3*u + 144*s^2*t^3*u + 24*s^3*t^3*u + 90*t^4*u + 24*s*t^4*u + 
      12*s^2*t^4*u + 737*s^3*u^2 - 645*s^2*t*u^2 - 200*s^3*t*u^2 - 
      44*s^4*t*u^2 - 1080*s*t^2*u^2 - 288*s^2*t^2*u^2 - 48*s^3*t^2*u^2 - 
      180*t^3*u^2 - 72*s*t^3*u^2 - 36*s^2*t^3*u^2 + 215*s^2*u^3 + 
      720*s*t*u^3 + 144*s^2*t*u^3 + 24*s^3*t*u^3 + 180*t^2*u^3 + 
      72*s*t^2*u^3 + 36*s^2*t^2*u^3 - 180*s*u^4 - 90*t*u^4 - 24*s*t*u^4 - 
      12*s^2*t*u^4 + 18*u^5)*Log[s/M^2]*Log[-(u/s)]^2)/(48*s^4*t^3*u^3) + 
   ((s + t - u)*(s - t + u)^2*(9*s^2 - s*t - 8*t^2 + s*u + 16*t*u + 4*s*t*u - 
      8*u^2)*Log[s/M^2]^2*Log[-(u/s)]^2)/(16*s^3*t^3*u^3) - 
   (I*Pi*(s + t - u)*(s - t + u)*(7*s^3 - 2*s^2*t - 5*s*t^2 + 2*t^3 + 
      2*s^2*u + 10*s*t*u + 3*s^2*t*u - 6*t^2*u - s*t^2*u - 5*s*u^2 + 
      6*t*u^2 + s*t*u^2 - 2*u^3)*Log[-(t/s)]*Log[-(u/s)]^2)/(s^3*t^3*u^3) - 
   ((s + t - u)*(91*s^4 - 46*s^3*t - 132*s^2*t^2 + 30*s*t^3 + 105*t^4 + 
      46*s^3*u + 264*s^2*t*u + 72*s^3*t*u + 20*s^4*t*u - 90*s*t^2*u - 
      40*s^2*t^2*u - 420*t^3*u - 80*s*t^3*u - 20*s^2*t^3*u - 132*s^2*u^2 + 
      90*s*t*u^2 + 40*s^2*t*u^2 + 630*t^2*u^2 + 160*s*t^2*u^2 + 
      40*s^2*t^2*u^2 - 30*s*u^3 - 420*t*u^3 - 80*s*t*u^3 - 20*s^2*t*u^3 + 
      105*u^4)*Log[-(t/s)]*Log[-(u/s)]^2)/(16*s^3*t^3*u^3) + 
   ((s + t - u)^2*(s - t + u)*(5*s^2 + s*t - 4*t^2 - s*u + 8*t*u + 2*s*t*u - 
      4*u^2)*Log[s/M^2]*Log[-(t/s)]*Log[-(u/s)]^2)/(2*s^3*t^3*u^3) + 
   ((s + t - u)*(4*s^2 - s*t - 3*t^2 + s*u + 6*t*u + 2*s*t*u - 3*u^2)*
     Log[-(t/s)]^2*Log[-(u/s)]^2)/(s*t^3*u^3) - 
   ((I/24)*Pi*(s + t - u)*(93*s^4 + 49*s^3*t - 97*s^2*t^2 - 53*s*t^3 + 
      8*t^4 - 49*s^3*u + 194*s^2*t*u + 60*s^3*t*u + 8*s^4*t*u + 159*s*t^2*u + 
      40*s^2*t^2*u + 8*s^3*t^2*u - 32*t^3*u - 4*s*t^3*u - 97*s^2*u^2 - 
      159*s*t*u^2 - 40*s^2*t*u^2 - 8*s^3*t*u^2 + 48*t^2*u^2 + 8*s*t^2*u^2 + 
      53*s*u^3 - 32*t*u^3 - 4*s*t*u^3 + 8*u^4)*Log[-(u/s)]^3)/(s^3*t^3*u^3) + 
   ((s + t - u)*(1503*s^4 - 180*s^3*t - 1714*s^2*t^2 + 76*s*t^3 + 315*t^4 + 
      180*s^3*u + 3428*s^2*t*u + 952*s^3*t*u + 92*s^4*t*u - 228*s*t^2*u - 
      40*s^2*t^2*u + 32*s^3*t^2*u - 1260*t^3*u - 240*s*t^3*u - 60*s^2*t^3*u - 
      1714*s^2*u^2 + 228*s*t*u^2 + 40*s^2*t*u^2 - 32*s^3*t*u^2 + 
      1890*t^2*u^2 + 480*s*t^2*u^2 + 120*s^2*t^2*u^2 - 76*s*u^3 - 
      1260*t*u^3 - 240*s*t*u^3 - 60*s^2*t*u^3 + 315*u^4)*Log[-(u/s)]^3)/
    (144*s^3*t^3*u^3) + ((s + t - u)*(s - t + u)*(11*s^3 - 6*s^2*t - 
      5*s*t^2 + 8*t^3 + 6*s^2*u + 10*s*t*u + 4*s^2*t*u - 24*t^2*u - 
      4*s*t^2*u - 5*s*u^2 + 24*t*u^2 + 4*s*t*u^2 - 8*u^3)*Log[s/M^2]*
     Log[-(u/s)]^3)/(12*s^3*t^3*u^3) - 
   ((41*s^5 - 10*s^4*t - 48*s^3*t^2 + 18*s^2*t^3 + 7*s*t^4 - 8*t^5 + 
      10*s^4*u + 96*s^3*t*u + 20*s^4*t*u - 54*s^2*t^2*u - 4*s^3*t^2*u - 
      28*s*t^3*u - 4*s^2*t^3*u + 40*t^4*u + 4*s*t^4*u - 48*s^3*u^2 + 
      54*s^2*t*u^2 + 4*s^3*t*u^2 + 42*s*t^2*u^2 + 8*s^2*t^2*u^2 - 
      80*t^3*u^2 - 12*s*t^3*u^2 - 18*s^2*u^3 - 28*s*t*u^3 - 4*s^2*t*u^3 + 
      80*t^2*u^3 + 12*s*t^2*u^3 + 7*s*u^4 - 40*t*u^4 - 4*s*t*u^4 + 8*u^5)*
     Log[-(t/s)]*Log[-(u/s)]^3)/(6*s^3*t^3*u^3) - 
   ((-57*s^5 + 154*s^4*t + 112*s^3*t^2 - 178*s^2*t^3 - 55*s*t^4 + 24*t^5 - 
      154*s^4*u - 224*s^3*t*u - 12*s^4*t*u + 8*s^5*t*u + 534*s^2*t^2*u + 
      108*s^3*t^2*u + 16*s^4*t^2*u + 220*s*t^3*u + 44*s^2*t^3*u + 
      8*s^3*t^3*u - 120*t^4*u - 12*s*t^4*u + 112*s^3*u^2 - 534*s^2*t*u^2 - 
      108*s^3*t*u^2 - 16*s^4*t*u^2 - 330*s*t^2*u^2 - 88*s^2*t^2*u^2 - 
      16*s^3*t^2*u^2 + 240*t^3*u^2 + 36*s*t^3*u^2 + 178*s^2*u^3 + 
      220*s*t*u^3 + 44*s^2*t*u^3 + 8*s^3*t*u^3 - 240*t^2*u^3 - 36*s*t^2*u^3 - 
      55*s*u^4 + 120*t*u^4 + 12*s*t*u^4 - 24*u^5)*Log[-(u/s)]^4)/
    (96*s^3*t^3*u^3) + (4*Pi^2*(8*s^4 - 16*s^2*t^2 + 8*t^4 + 32*s^2*t*u + 
      3*s^3*t*u - 32*t^3*u - 5*s*t^3*u - 16*s^2*u^2 + 48*t^2*u^2 + 
      10*s*t^2*u^2 - 32*t*u^3 - 5*s*t*u^3 + 8*u^4)*PolyLog[2, -(u/s)])/
    (3*s^2*t^3*u^3) - ((I/4)*Pi*(91*s^4 - 178*s^2*t^2 + 135*t^4 + 
      356*s^2*t*u + 72*s^3*t*u + 20*s^4*t*u - 540*t^3*u - 120*s*t^3*u - 
      20*s^2*t^3*u - 178*s^2*u^2 + 810*t^2*u^2 + 240*s*t^2*u^2 + 
      40*s^2*t^2*u^2 - 540*t*u^3 - 120*s*t*u^3 - 20*s^2*t*u^3 + 135*u^4)*
     PolyLog[2, -(u/s)])/(s^2*t^3*u^3) + 
   ((2*I)*Pi*(s + t - u)*(s - t + u)*(5*s^2 - 3*t^2 + 6*t*u + 2*s*t*u - 
      3*u^2)*Log[s/M^2]*PolyLog[2, -(u/s)])/(s^2*t^3*u^3) + 
   ((I/4)*Pi*(s - t + u)*(29*s^4 - 113*s^3*t - 65*s^2*t^2 + 101*s*t^3 + 
      24*t^4 + 113*s^3*u + 130*s^2*t*u + 36*s^3*t*u + 8*s^4*t*u - 
      303*s*t^2*u - 72*s^2*t^2*u - 8*s^3*t^2*u - 96*t^3*u - 12*s*t^3*u - 
      65*s^2*u^2 + 303*s*t*u^2 + 72*s^2*t*u^2 + 8*s^3*t*u^2 + 144*t^2*u^2 + 
      24*s*t^2*u^2 - 101*s*u^3 - 96*t*u^3 - 12*s*t*u^3 + 24*u^4)*Log[-(t/s)]*
     PolyLog[2, -(u/s)])/(s^3*t^3*u^3) - 
   ((s - t + u)*(91*s^4 + 46*s^3*t - 132*s^2*t^2 - 30*s*t^3 + 105*t^4 - 
      46*s^3*u + 264*s^2*t*u + 72*s^3*t*u + 20*s^4*t*u + 90*s*t^2*u + 
      40*s^2*t^2*u - 420*t^3*u - 80*s*t^3*u - 20*s^2*t^3*u - 132*s^2*u^2 - 
      90*s*t*u^2 - 40*s^2*t*u^2 + 630*t^2*u^2 + 160*s*t^2*u^2 + 
      40*s^2*t^2*u^2 + 30*s*u^3 - 420*t*u^3 - 80*s*t*u^3 - 20*s^2*t*u^3 + 
      105*u^4)*Log[-(t/s)]*PolyLog[2, -(u/s)])/(8*s^3*t^3*u^3) + 
   ((s + t - u)*(s - t + u)^2*(5*s^2 - s*t - 4*t^2 + s*u + 8*t*u + 2*s*t*u - 
      4*u^2)*Log[s/M^2]*Log[-(t/s)]*PolyLog[2, -(u/s)])/(s^3*t^3*u^3) + 
   ((s - t + u)*(49*s^4 - 117*s^3*t - 101*s^2*t^2 + 105*s*t^3 + 40*t^4 + 
      117*s^3*u + 202*s^2*t*u + 44*s^3*t*u + 8*s^4*t*u - 315*s*t^2*u - 
      72*s^2*t^2*u - 8*s^3*t^2*u - 160*t^3*u - 20*s*t^3*u - 101*s^2*u^2 + 
      315*s*t*u^2 + 72*s^2*t*u^2 + 8*s^3*t*u^2 + 240*t^2*u^2 + 40*s*t^2*u^2 - 
      105*s*u^3 - 160*t*u^3 - 20*s*t*u^3 + 40*u^4)*Log[-(t/s)]^2*
     PolyLog[2, -(u/s)])/(8*s^3*t^3*u^3) + 
   ((I/4)*Pi*(s + t - u)*(29*s^4 + 113*s^3*t - 65*s^2*t^2 - 101*s*t^3 + 
      24*t^4 - 113*s^3*u + 130*s^2*t*u + 36*s^3*t*u + 8*s^4*t*u + 
      303*s*t^2*u + 72*s^2*t^2*u + 8*s^3*t^2*u - 96*t^3*u - 12*s*t^3*u - 
      65*s^2*u^2 - 303*s*t*u^2 - 72*s^2*t*u^2 - 8*s^3*t*u^2 + 144*t^2*u^2 + 
      24*s*t^2*u^2 + 101*s*u^3 - 96*t*u^3 - 12*s*t*u^3 + 24*u^4)*Log[-(u/s)]*
     PolyLog[2, -(u/s)])/(s^3*t^3*u^3) - 
   ((s + t - u)*(91*s^4 - 46*s^3*t - 132*s^2*t^2 + 30*s*t^3 + 105*t^4 + 
      46*s^3*u + 264*s^2*t*u + 72*s^3*t*u + 20*s^4*t*u - 90*s*t^2*u - 
      40*s^2*t^2*u - 420*t^3*u - 80*s*t^3*u - 20*s^2*t^3*u - 132*s^2*u^2 + 
      90*s*t*u^2 + 40*s^2*t*u^2 + 630*t^2*u^2 + 160*s*t^2*u^2 + 
      40*s^2*t^2*u^2 - 30*s*u^3 - 420*t*u^3 - 80*s*t*u^3 - 20*s^2*t*u^3 + 
      105*u^4)*Log[-(u/s)]*PolyLog[2, -(u/s)])/(8*s^3*t^3*u^3) + 
   ((s + t - u)^2*(s - t + u)*(5*s^2 + s*t - 4*t^2 - s*u + 8*t*u + 2*s*t*u - 
      4*u^2)*Log[s/M^2]*Log[-(u/s)]*PolyLog[2, -(u/s)])/(s^3*t^3*u^3) + 
   ((s + t - u)*(49*s^4 + 117*s^3*t - 101*s^2*t^2 - 105*s*t^3 + 40*t^4 - 
      117*s^3*u + 202*s^2*t*u + 44*s^3*t*u + 8*s^4*t*u + 315*s*t^2*u + 
      72*s^2*t^2*u + 8*s^3*t^2*u - 160*t^3*u - 20*s*t^3*u - 101*s^2*u^2 - 
      315*s*t*u^2 - 72*s^2*t*u^2 - 8*s^3*t*u^2 + 240*t^2*u^2 + 40*s*t^2*u^2 + 
      105*s*u^3 - 160*t*u^3 - 20*s*t*u^3 + 40*u^4)*Log[-(u/s)]^2*
     PolyLog[2, -(u/s)])/(8*s^3*t^3*u^3) + 
   ((I/2)*Pi*(s - t + u)*(25*s^4 - 85*s^3*t - 53*s^2*t^2 + 73*s*t^3 + 
      16*t^4 + 85*s^3*u + 106*s^2*t*u + 32*s^3*t*u + 8*s^4*t*u - 
      219*s*t^2*u - 56*s^2*t^2*u - 8*s^3*t^2*u - 64*t^3*u - 8*s*t^3*u - 
      53*s^2*u^2 + 219*s*t*u^2 + 56*s^2*t*u^2 + 8*s^3*t*u^2 + 96*t^2*u^2 + 
      16*s*t^2*u^2 - 73*s*u^3 - 64*t*u^3 - 8*s*t*u^3 + 16*u^4)*
     PolyLog[3, -(t/s)])/(s^3*t^3*u^3) - 
   ((s - t + u)*(91*s^4 + 46*s^3*t - 132*s^2*t^2 - 30*s*t^3 + 105*t^4 - 
      46*s^3*u + 264*s^2*t*u + 72*s^3*t*u + 20*s^4*t*u + 90*s*t^2*u + 
      40*s^2*t^2*u - 420*t^3*u - 80*s*t^3*u - 20*s^2*t^3*u - 132*s^2*u^2 - 
      90*s*t*u^2 - 40*s^2*t*u^2 + 630*t^2*u^2 + 160*s*t^2*u^2 + 
      40*s^2*t^2*u^2 + 30*s*u^3 - 420*t*u^3 - 80*s*t*u^3 - 20*s^2*t*u^3 + 
      105*u^4)*PolyLog[3, -(t/s)])/(8*s^3*t^3*u^3) + 
   ((s + t - u)*(s - t + u)^2*(5*s^2 - s*t - 4*t^2 + s*u + 8*t*u + 2*s*t*u - 
      4*u^2)*Log[s/M^2]*PolyLog[3, -(t/s)])/(s^3*t^3*u^3) + 
   ((s - t + u)*(67*s^4 - 79*s^3*t - 95*s^2*t^2 + 75*s*t^3 + 24*t^4 + 
      79*s^3*u + 190*s^2*t*u + 52*s^3*t*u + 8*s^4*t*u - 225*s*t^2*u - 
      56*s^2*t^2*u - 8*s^3*t^2*u - 96*t^3*u - 12*s*t^3*u - 95*s^2*u^2 + 
      225*s*t*u^2 + 56*s^2*t*u^2 + 8*s^3*t*u^2 + 144*t^2*u^2 + 24*s*t^2*u^2 - 
      75*s*u^3 - 96*t*u^3 - 12*s*t*u^3 + 24*u^4)*Log[-(t/s)]*
     PolyLog[3, -(t/s)])/(2*s^3*t^3*u^3) - 
   (4*(s - t + u)*(4*s^2 + s*t - 3*t^2 - s*u + 6*t*u + 2*s*t*u - 3*u^2)*
     Log[-(u/s)]*PolyLog[3, -(t/s)])/(s*t^3*u^3) - 
   ((I/2)*Pi*(s + t - u)*(25*s^4 + 85*s^3*t - 53*s^2*t^2 - 73*s*t^3 + 
      16*t^4 - 85*s^3*u + 106*s^2*t*u + 32*s^3*t*u + 8*s^4*t*u + 
      219*s*t^2*u + 56*s^2*t^2*u + 8*s^3*t^2*u - 64*t^3*u - 8*s*t^3*u - 
      53*s^2*u^2 - 219*s*t*u^2 - 56*s^2*t*u^2 - 8*s^3*t*u^2 + 96*t^2*u^2 + 
      16*s*t^2*u^2 + 73*s*u^3 - 64*t*u^3 - 8*s*t*u^3 + 16*u^4)*
     PolyLog[3, -(u/s)])/(s^3*t^3*u^3) + 
   ((s + t - u)*(91*s^4 - 46*s^3*t - 132*s^2*t^2 + 30*s*t^3 + 105*t^4 + 
      46*s^3*u + 264*s^2*t*u + 72*s^3*t*u + 20*s^4*t*u - 90*s*t^2*u - 
      40*s^2*t^2*u - 420*t^3*u - 80*s*t^3*u - 20*s^2*t^3*u - 132*s^2*u^2 + 
      90*s*t*u^2 + 40*s^2*t*u^2 + 630*t^2*u^2 + 160*s*t^2*u^2 + 
      40*s^2*t^2*u^2 - 30*s*u^3 - 420*t*u^3 - 80*s*t*u^3 - 20*s^2*t*u^3 + 
      105*u^4)*PolyLog[3, -(u/s)])/(8*s^3*t^3*u^3) - 
   ((s + t - u)^2*(s - t + u)*(5*s^2 + s*t - 4*t^2 - s*u + 8*t*u + 2*s*t*u - 
      4*u^2)*Log[s/M^2]*PolyLog[3, -(u/s)])/(s^3*t^3*u^3) + 
   (4*(s + t - u)*(4*s^2 - s*t - 3*t^2 + s*u + 6*t*u + 2*s*t*u - 3*u^2)*
     Log[-(t/s)]*PolyLog[3, -(u/s)])/(s*t^3*u^3) - 
   ((s + t - u)*(67*s^4 + 79*s^3*t - 95*s^2*t^2 - 75*s*t^3 + 24*t^4 - 
      79*s^3*u + 190*s^2*t*u + 52*s^3*t*u + 8*s^4*t*u + 225*s*t^2*u + 
      56*s^2*t^2*u + 8*s^3*t^2*u - 96*t^3*u - 12*s*t^3*u - 95*s^2*u^2 - 
      225*s*t*u^2 - 56*s^2*t*u^2 - 8*s^3*t*u^2 + 144*t^2*u^2 + 24*s*t^2*u^2 + 
      75*s*u^3 - 96*t*u^3 - 12*s*t*u^3 + 24*u^4)*Log[-(u/s)]*
     PolyLog[3, -(u/s)])/(2*s^3*t^3*u^3) - 
   ((91*s^5 - 418*s^4*t + 48*s^3*t^2 + 474*s^2*t^3 - 139*s*t^4 - 56*t^5 + 
      418*s^4*u - 96*s^3*t*u + 100*s^4*t*u + 24*s^5*t*u - 1422*s^2*t^2*u - 
      316*s^3*t^2*u - 48*s^4*t^2*u + 556*s*t^3*u + 124*s^2*t^3*u + 
      24*s^3*t^3*u + 280*t^4*u + 28*s*t^4*u + 48*s^3*u^2 + 1422*s^2*t*u^2 + 
      316*s^3*t*u^2 + 48*s^4*t*u^2 - 834*s*t^2*u^2 - 248*s^2*t^2*u^2 - 
      48*s^3*t^2*u^2 - 560*t^3*u^2 - 84*s*t^3*u^2 - 474*s^2*u^3 + 
      556*s*t*u^3 + 124*s^2*t*u^3 + 24*s^3*t*u^3 + 560*t^2*u^3 + 
      84*s*t^2*u^3 - 139*s*u^4 - 280*t*u^4 - 28*s*t*u^4 + 56*u^5)*
     PolyLog[4, -(t/s)])/(4*s^3*t^3*u^3) + 
   (16*(2*s^2 - 2*t^2 + 4*t*u + s*t*u - 2*u^2)*PolyLog[4, -(t/u)])/
    (t^3*u^3) + ((91*s^5 + 418*s^4*t + 48*s^3*t^2 - 474*s^2*t^3 - 139*s*t^4 + 
      56*t^5 - 418*s^4*u - 96*s^3*t*u + 100*s^4*t*u + 24*s^5*t*u + 
      1422*s^2*t^2*u + 316*s^3*t^2*u + 48*s^4*t^2*u + 556*s*t^3*u + 
      124*s^2*t^3*u + 24*s^3*t^3*u - 280*t^4*u - 28*s*t^4*u + 48*s^3*u^2 - 
      1422*s^2*t*u^2 - 316*s^3*t*u^2 - 48*s^4*t*u^2 - 834*s*t^2*u^2 - 
      248*s^2*t^2*u^2 - 48*s^3*t^2*u^2 + 560*t^3*u^2 + 84*s*t^3*u^2 + 
      474*s^2*u^3 + 556*s*t*u^3 + 124*s^2*t*u^3 + 24*s^3*t*u^3 - 
      560*t^2*u^3 - 84*s*t^2*u^3 - 139*s*u^4 + 280*t*u^4 + 28*s*t*u^4 - 
      56*u^5)*PolyLog[4, -(u/s)])/(4*s^3*t^3*u^3) - 
   ((t - u)*(8848*s^4 - 25751*s^2*t^2 + 743*t^4 + 51502*s^2*t*u + 
      9960*s^3*t*u - 192*s^4*t*u - 2972*t^3*u + 568*s*t^3*u + 192*s^2*t^3*u - 
      25751*s^2*u^2 + 4458*t^2*u^2 - 1136*s*t^2*u^2 - 384*s^2*t^2*u^2 - 
      2972*t*u^3 + 568*s*t*u^3 + 192*s^2*t*u^3 + 743*u^4 - 
      10416*s^4*Zeta[3] + 21744*s^2*t^2*Zeta[3] - 7296*t^4*Zeta[3] - 
      43488*s^2*t*u*Zeta[3] - 7104*s^3*t*u*Zeta[3] + 432*s^4*t*u*Zeta[3] + 
      29184*t^3*u*Zeta[3] + 3072*s*t^3*u*Zeta[3] - 432*s^2*t^3*u*Zeta[3] + 
      21744*s^2*u^2*Zeta[3] - 43776*t^2*u^2*Zeta[3] - 
      6144*s*t^2*u^2*Zeta[3] + 864*s^2*t^2*u^2*Zeta[3] + 
      29184*t*u^3*Zeta[3] + 3072*s*t*u^3*Zeta[3] - 432*s^2*t*u^3*Zeta[3] - 
      7296*u^4*Zeta[3]))/(144*s^3*t^3*u^3) - 
   ((t - u)*Log[s/M^2]*(16903*s^4 - 24668*s^2*t^2 + 15589*t^4 + 
      49336*s^2*t*u + 6792*s^3*t*u + 1888*s^4*t*u - 62356*t^3*u - 
      11208*s*t^3*u - 1888*s^2*t^3*u - 24668*s^2*u^2 + 93534*t^2*u^2 + 
      22416*s*t^2*u^2 + 3776*s^2*t^2*u^2 - 62356*t*u^3 - 11208*s*t*u^3 - 
      1888*s^2*t*u^3 + 15589*u^4 + 1152*s^4*Zeta[3] - 2304*s^2*t^2*Zeta[3] + 
      1152*t^4*Zeta[3] + 4608*s^2*t*u*Zeta[3] + 576*s^3*t*u*Zeta[3] - 
      4608*t^3*u*Zeta[3] - 576*s*t^3*u*Zeta[3] - 2304*s^2*u^2*Zeta[3] + 
      6912*t^2*u^2*Zeta[3] + 1152*s*t^2*u^2*Zeta[3] - 4608*t*u^3*Zeta[3] - 
      576*s*t*u^3*Zeta[3] + 1152*u^4*Zeta[3]))/(144*s^3*t^3*u^3) + 
   ((I/72)*Pi*(t - u)*(3917*s^4 - 11563*s^2*t^2 + 8414*t^4 + 23126*s^2*t*u + 
      4572*s^3*t*u + 944*s^4*t*u - 33656*t^3*u - 6108*s*t^3*u - 
      944*s^2*t^3*u - 11563*s^2*u^2 + 50484*t^2*u^2 + 12216*s*t^2*u^2 + 
      1888*s^2*t^2*u^2 - 33656*t*u^3 - 6108*s*t*u^3 - 944*s^2*t*u^3 + 
      8414*u^4 + 8496*s^4*Zeta[3] - 10224*s^2*t^2*Zeta[3] + 
      1728*t^4*Zeta[3] + 20448*s^2*t*u*Zeta[3] + 6624*s^3*t*u*Zeta[3] + 
      1152*s^4*t*u*Zeta[3] - 6912*t^3*u*Zeta[3] - 864*s*t^3*u*Zeta[3] - 
      10224*s^2*u^2*Zeta[3] + 10368*t^2*u^2*Zeta[3] + 
      1728*s*t^2*u^2*Zeta[3] - 6912*t*u^3*Zeta[3] - 864*s*t*u^3*Zeta[3] + 
      1728*u^4*Zeta[3]))/(s^3*t^3*u^3) + 
   (Log[-(u/s)]*(31823*s^6 - 6129*s^5*t - 53056*s^4*t^2 - 2406*s^3*t^3 + 
      27923*s^2*t^4 + 1575*s*t^5 + 270*t^6 + 6129*s^5*u + 106112*s^4*t*u + 
      21456*s^5*t*u + 3776*s^6*t*u + 7218*s^3*t^2*u + 3696*s^4*t^2*u - 
      111692*s^2*t^3*u - 24000*s^3*t^3*u - 3776*s^4*t^3*u - 7875*s*t^4*u - 
      1008*s^2*t^4*u - 1620*t^5*u - 144*s*t^5*u - 53056*s^4*u^2 - 
      7218*s^3*t*u^2 - 3696*s^4*t*u^2 + 167538*s^2*t^2*u^2 + 
      48000*s^3*t^2*u^2 + 7552*s^4*t^2*u^2 + 15750*s*t^3*u^2 + 
      3024*s^2*t^3*u^2 + 4050*t^4*u^2 + 576*s*t^4*u^2 + 2406*s^3*u^3 - 
      111692*s^2*t*u^3 - 24000*s^3*t*u^3 - 3776*s^4*t*u^3 - 15750*s*t^2*u^3 - 
      3024*s^2*t^2*u^3 - 5400*t^3*u^3 - 864*s*t^3*u^3 + 27923*s^2*u^4 + 
      7875*s*t*u^4 + 1008*s^2*t*u^4 + 4050*t^2*u^4 + 576*s*t^2*u^4 - 
      1575*s*u^5 - 1620*t*u^5 - 144*s*t*u^5 + 270*u^6 + 12816*s^6*Zeta[3] + 
      15840*s^5*t*Zeta[3] - 4608*s^4*t^2*Zeta[3] - 18144*s^3*t^3*Zeta[3] - 
      8208*s^2*t^4*Zeta[3] + 2304*s*t^5*Zeta[3] - 15840*s^5*u*Zeta[3] + 
      9216*s^4*t*u*Zeta[3] + 9216*s^5*t*u*Zeta[3] + 1152*s^6*t*u*Zeta[3] + 
      54432*s^3*t^2*u*Zeta[3] + 12672*s^4*t^2*u*Zeta[3] + 
      2304*s^5*t^2*u*Zeta[3] + 32832*s^2*t^3*u*Zeta[3] + 
      6912*s^3*t^3*u*Zeta[3] + 1152*s^4*t^3*u*Zeta[3] - 
      11520*s*t^4*u*Zeta[3] - 1152*s^2*t^4*u*Zeta[3] - 4608*s^4*u^2*Zeta[3] - 
      54432*s^3*t*u^2*Zeta[3] - 12672*s^4*t*u^2*Zeta[3] - 
      2304*s^5*t*u^2*Zeta[3] - 49248*s^2*t^2*u^2*Zeta[3] - 
      13824*s^3*t^2*u^2*Zeta[3] - 2304*s^4*t^2*u^2*Zeta[3] + 
      23040*s*t^3*u^2*Zeta[3] + 3456*s^2*t^3*u^2*Zeta[3] + 
      18144*s^3*u^3*Zeta[3] + 32832*s^2*t*u^3*Zeta[3] + 
      6912*s^3*t*u^3*Zeta[3] + 1152*s^4*t*u^3*Zeta[3] - 
      23040*s*t^2*u^3*Zeta[3] - 3456*s^2*t^2*u^3*Zeta[3] - 
      8208*s^2*u^4*Zeta[3] + 11520*s*t*u^4*Zeta[3] + 1152*s^2*t*u^4*Zeta[3] - 
      2304*s*u^5*Zeta[3]))/(288*s^4*t^3*u^3) - 
   (Log[-(t/s)]*(31823*s^6 + 6129*s^5*t - 53056*s^4*t^2 + 2406*s^3*t^3 + 
      27923*s^2*t^4 - 1575*s*t^5 + 270*t^6 - 6129*s^5*u + 106112*s^4*t*u + 
      21456*s^5*t*u + 3776*s^6*t*u - 7218*s^3*t^2*u - 3696*s^4*t^2*u - 
      111692*s^2*t^3*u - 24000*s^3*t^3*u - 3776*s^4*t^3*u + 7875*s*t^4*u + 
      1008*s^2*t^4*u - 1620*t^5*u - 144*s*t^5*u - 53056*s^4*u^2 + 
      7218*s^3*t*u^2 + 3696*s^4*t*u^2 + 167538*s^2*t^2*u^2 + 
      48000*s^3*t^2*u^2 + 7552*s^4*t^2*u^2 - 15750*s*t^3*u^2 - 
      3024*s^2*t^3*u^2 + 4050*t^4*u^2 + 576*s*t^4*u^2 - 2406*s^3*u^3 - 
      111692*s^2*t*u^3 - 24000*s^3*t*u^3 - 3776*s^4*t*u^3 + 15750*s*t^2*u^3 + 
      3024*s^2*t^2*u^3 - 5400*t^3*u^3 - 864*s*t^3*u^3 + 27923*s^2*u^4 - 
      7875*s*t*u^4 - 1008*s^2*t*u^4 + 4050*t^2*u^4 + 576*s*t^2*u^4 + 
      1575*s*u^5 - 1620*t*u^5 - 144*s*t*u^5 + 270*u^6 + 12816*s^6*Zeta[3] - 
      15840*s^5*t*Zeta[3] - 4608*s^4*t^2*Zeta[3] + 18144*s^3*t^3*Zeta[3] - 
      8208*s^2*t^4*Zeta[3] - 2304*s*t^5*Zeta[3] + 15840*s^5*u*Zeta[3] + 
      9216*s^4*t*u*Zeta[3] + 9216*s^5*t*u*Zeta[3] + 1152*s^6*t*u*Zeta[3] - 
      54432*s^3*t^2*u*Zeta[3] - 12672*s^4*t^2*u*Zeta[3] - 
      2304*s^5*t^2*u*Zeta[3] + 32832*s^2*t^3*u*Zeta[3] + 
      6912*s^3*t^3*u*Zeta[3] + 1152*s^4*t^3*u*Zeta[3] + 
      11520*s*t^4*u*Zeta[3] + 1152*s^2*t^4*u*Zeta[3] - 4608*s^4*u^2*Zeta[3] + 
      54432*s^3*t*u^2*Zeta[3] + 12672*s^4*t*u^2*Zeta[3] + 
      2304*s^5*t*u^2*Zeta[3] - 49248*s^2*t^2*u^2*Zeta[3] - 
      13824*s^3*t^2*u^2*Zeta[3] - 2304*s^4*t^2*u^2*Zeta[3] - 
      23040*s*t^3*u^2*Zeta[3] - 3456*s^2*t^3*u^2*Zeta[3] - 
      18144*s^3*u^3*Zeta[3] + 32832*s^2*t*u^3*Zeta[3] + 
      6912*s^3*t*u^3*Zeta[3] + 1152*s^4*t*u^3*Zeta[3] + 
      23040*s*t^2*u^3*Zeta[3] + 3456*s^2*t^2*u^3*Zeta[3] - 
      8208*s^2*u^4*Zeta[3] - 11520*s*t*u^4*Zeta[3] - 1152*s^2*t*u^4*Zeta[3] + 
      2304*s*u^5*Zeta[3]))/(288*s^4*t^3*u^3), 
  -(Pi^2*(-5028*s^2 - 1597*s^3 - 552*s^4 + 7354*t^2 + 1597*s*t^2 + 
       552*s^2*t^2 - 14708*t*u - 3194*s*t*u - 1104*s^2*t*u + 7354*u^2 + 
       1597*s*u^2 + 552*s^2*u^2))/(216*s^2*t^2*u^2) - 
   (Pi^4*(-678*s^3 - 93*s^4 - 112*s^2*t + 28*s^3*t - 248*s*t^2 - 55*s^2*t^2 - 
      48*s^3*t^2 + 200*t^3 + 40*s*t^3 + 112*s^2*u - 28*s^3*u + 496*s*t*u + 
      110*s^2*t*u + 96*s^3*t*u - 600*t^2*u - 120*s*t^2*u - 248*s*u^2 - 
      55*s^2*u^2 - 48*s^3*u^2 + 600*t*u^2 + 120*s*t*u^2 - 200*u^3 - 
      40*s*u^3))/(360*s^3*t^2*u^2) + 
   ((I/24)*Pi^3*(-237*s^3 - 48*s^4 - 6*s^5 - 61*s^2*t - 16*s^3*t - 2*s^4*t + 
      281*s*t^2 + 48*s^2*t^2 + 6*s^3*t^2 + 49*t^3 + 16*s*t^3 + 2*s^2*t^3 + 
      61*s^2*u + 16*s^3*u + 2*s^4*u - 562*s*t*u - 96*s^2*t*u - 12*s^3*t*u - 
      147*t^2*u - 48*s*t^2*u - 6*s^2*t^2*u + 281*s*u^2 + 48*s^2*u^2 + 
      6*s^3*u^2 + 147*t*u^2 + 48*s*t*u^2 + 6*s^2*t*u^2 - 49*u^3 - 16*s*u^3 - 
      2*s^2*u^3))/(s^3*t^2*u^2) - (7*(4*s^2 + 9*t^2 - 18*t*u + 9*u^2)*
     Log[s/m^2])/(6*s^2*t^2*u^2) - 
   (7*Pi^2*(-6*s^2 - s^3 + 4*t^2 + s*t^2 - 8*t*u - 2*s*t*u + 4*u^2 + s*u^2)*
     Log[s/m^2])/(18*s^2*t^2*u^2) - 
   (((7*I)/6)*Pi*(-20*s^2 - 4*s^3 - s^4 + 26*t^2 + 4*s*t^2 + s^2*t^2 - 
      52*t*u - 8*s*t*u - 2*s^2*t*u + 26*u^2 + 4*s*u^2 + s^2*u^2)*Log[s/m^2])/
    (s^2*t^2*u^2) + (Pi^2*(-37*s^2 - 5*s^3 + 7*t^2 + 5*s*t^2 - 14*t*u - 
      10*s*t*u + 7*u^2 + 5*s*u^2)*Log[s/M^2])/(6*s^2*t^2*u^2) - 
   ((I/6)*Pi^3*(-32*s^2 - 5*s^3 - 4*s*t + 18*t^2 + 5*s*t^2 + 4*s*u - 36*t*u - 
      10*s*t*u + 18*u^2 + 5*s*u^2)*Log[s/M^2])/(s^2*t^2*u^2) - 
   ((I/36)*Pi*(-2265*s^2 - 337*s^3 - 42*s^4 + 727*t^2 + 337*s*t^2 + 
      42*s^2*t^2 - 1454*t*u - 674*s*t*u - 84*s^2*t*u + 727*u^2 + 337*s*u^2 + 
      42*s^2*u^2)*Log[s/M^2])/(s^2*t^2*u^2) + 
   (7*(-8*s^2 - s^3 + 3*t^2 + s*t^2 - 6*t*u - 2*s*t*u + 3*u^2 + s*u^2)*
     Log[s/m^2]*Log[s/M^2])/(3*s^2*t^2*u^2) + 
   (((7*I)/3)*Pi*(-6*s^2 - s^3 + 4*t^2 + s*t^2 - 8*t*u - 2*s*t*u + 4*u^2 + 
      s*u^2)*Log[s/m^2]*Log[s/M^2])/(s^2*t^2*u^2) + 
   (7*Pi^2*(-6*s^2 - s^3 + 4*t^2 + s*t^2 - 8*t*u - 2*s*t*u + 4*u^2 + s*u^2)*
     Log[s/M^2]^2)/(12*s^2*t^2*u^2) + 
   ((I/12)*Pi*(-63*s^2 - 16*s^3 + 19*t^2 + 16*s*t^2 - 38*t*u - 32*s*t*u + 
      19*u^2 + 16*s*u^2)*Log[s/M^2]^2)/(s^2*t^2*u^2) + 
   ((-2082*s^2 - 223*s^3 + 544*t^2 + 223*s*t^2 - 1088*t*u - 446*s*t*u + 
      544*u^2 + 223*s*u^2)*Log[s/M^2]^2)/(72*s^2*t^2*u^2) - 
   (7*(-6*s^2 - s^3 + 4*t^2 + s*t^2 - 8*t*u - 2*s*t*u + 4*u^2 + s*u^2)*
     Log[s/m^2]*Log[s/M^2]^2)/(6*s^2*t^2*u^2) + 
   ((I/6)*Pi*(-6*s^2 - s^3 + 4*t^2 + s*t^2 - 8*t*u - 2*s*t*u + 4*u^2 + s*u^2)*
     Log[s/M^2]^3)/(s^2*t^2*u^2) - 
   ((-6*s^2 - 7*s^3 - 8*t^2 + 7*s*t^2 + 16*t*u - 14*s*t*u - 8*u^2 + 7*s*u^2)*
     Log[s/M^2]^3)/(18*s^2*t^2*u^2) - 
   ((-6*s^2 - s^3 + 4*t^2 + s*t^2 - 8*t*u - 2*s*t*u + 4*u^2 + s*u^2)*
     Log[s/M^2]^4)/(24*s^2*t^2*u^2) + 
   ((I/72)*Pi*(-5577*s^3 - 1302*s^4 - 348*s^5 + 17256*s^2*t + 3582*s^3*t + 
      820*s^4*t - 9329*s*t^2 - 2582*s^2*t^2 - 596*s^3*t^2 + 726*t^3 + 
      302*s*t^3 + 124*s^2*t^3 - 17256*s^2*u - 3582*s^3*u - 820*s^4*u + 
      18658*s*t*u + 5164*s^2*t*u + 1192*s^3*t*u - 2178*t^2*u - 906*s*t^2*u - 
      372*s^2*t^2*u - 9329*s*u^2 - 2582*s^2*u^2 - 596*s^3*u^2 + 2178*t*u^2 + 
      906*s*t*u^2 + 372*s^2*t*u^2 - 726*u^3 - 302*s*u^3 - 124*s^2*u^3)*
     Log[-(t/s)])/(s^3*t^2*u^2) - 
   (Pi^2*(-360*s^3 - 108*s^4 - 15*s^5 + 1659*s^2*t + 420*s^3*t + 107*s^4*t - 
      1534*s*t^2 - 412*s^2*t^2 - 169*s^3*t^2 + 267*t^3 + 100*s*t^3 + 
      77*s^2*t^3 - 1659*s^2*u - 420*s^3*u - 107*s^4*u + 3068*s*t*u + 
      824*s^2*t*u + 338*s^3*t*u - 801*t^2*u - 300*s*t^2*u - 231*s^2*t^2*u - 
      1534*s*u^2 - 412*s^2*u^2 - 169*s^3*u^2 + 801*t*u^2 + 300*s*t*u^2 + 
      231*s^2*t*u^2 - 267*u^3 - 100*s*u^3 - 77*s^2*u^3)*Log[-(t/s)])/
    (36*s^3*t^2*u^2) + ((I/6)*Pi^3*(-6*s^3 - s^4 + 84*s^2*t + 17*s^3*t + 
      3*s^4*t - 94*s*t^2 - 23*s^2*t^2 - 6*s^3*t^2 + 24*t^3 + 7*s*t^3 + 
      3*s^2*t^3 - 84*s^2*u - 17*s^3*u - 3*s^4*u + 188*s*t*u + 46*s^2*t*u + 
      12*s^3*t*u - 72*t^2*u - 21*s*t^2*u - 9*s^2*t^2*u - 94*s*u^2 - 
      23*s^2*u^2 - 6*s^3*u^2 + 72*t*u^2 + 21*s*t*u^2 + 9*s^2*t*u^2 - 24*u^3 - 
      7*s*u^3 - 3*s^2*u^3)*Log[-(t/s)])/(s^3*t^2*u^2) - 
   (((7*I)/6)*Pi*(t - u)*(30*s^2 + 6*s^3 + s^4 - 32*s*t - 8*s^2*t - 2*s^3*t + 
      6*t^2 + 2*s*t^2 + s^2*t^2 + 32*s*u + 8*s^2*u + 2*s^3*u - 12*t*u - 
      4*s*t*u - 2*s^2*t*u + 6*u^2 + 2*s*u^2 + s^2*u^2)*Log[s/m^2]*
     Log[-(t/s)])/(s^3*t^2*u^2) + 
   (7*(s + t - u)*(4*s^2 + 2*s^3 + s^4 - 42*s*t - 8*s^2*t - 2*s^3*t + 
      22*t^2 + 6*s*t^2 + s^2*t^2 + 42*s*u + 8*s^2*u + 2*s^3*u - 44*t*u - 
      12*s*t*u - 2*s^2*t*u + 22*u^2 + 6*s*u^2 + s^2*u^2)*Log[s/m^2]*
     Log[-(t/s)])/(12*s^3*t^2*u^2) + 
   ((s + t - u)*(-163*s^2 + 10*s^3 + 14*s^4 + 48*s*t - 16*s^2*t - 28*s^3*t - 
      25*t^2 + 6*s*t^2 + 14*s^2*t^2 - 48*s*u + 16*s^2*u + 28*s^3*u + 50*t*u - 
      12*s*t*u - 28*s^2*t*u - 25*u^2 + 6*s*u^2 + 14*s^2*u^2)*Log[s/M^2]*
     Log[-(t/s)])/(24*s^3*t^2*u^2) - 
   (Pi^2*(-6*s^3 - s^4 - 3*s^2*t - s^3*t - 4*s*t^2 + s^2*t^2 + 9*t^3 + 
      s*t^3 + 3*s^2*u + s^3*u + 8*s*t*u - 2*s^2*t*u - 27*t^2*u - 3*s*t^2*u - 
      4*s*u^2 + s^2*u^2 + 27*t*u^2 + 3*s*t*u^2 - 9*u^3 - s*u^3)*Log[s/M^2]*
     Log[-(t/s)])/(6*s^3*t^2*u^2) - 
   ((I/12)*Pi*(75*s^3 + 6*s^4 - 30*s^2*t + 18*s^3*t + 14*s^4*t - s*t^2 - 
      22*s^2*t^2 - 28*s^3*t^2 - 36*t^3 - 2*s*t^3 + 14*s^2*t^3 + 30*s^2*u - 
      18*s^3*u - 14*s^4*u + 2*s*t*u + 44*s^2*t*u + 56*s^3*t*u + 108*t^2*u + 
      6*s*t^2*u - 42*s^2*t^2*u - s*u^2 - 22*s^2*u^2 - 28*s^3*u^2 - 
      108*t*u^2 - 6*s*t*u^2 + 42*s^2*t*u^2 + 36*u^3 + 2*s*u^3 - 14*s^2*u^3)*
     Log[s/M^2]*Log[-(t/s)])/(s^3*t^2*u^2) - 
   ((s + t - u)^2*(-11*s - 4*s^2 + 9*t + 4*s*t - 9*u - 4*s*u)*Log[s/M^2]^2*
     Log[-(t/s)])/(8*s^3*t^2*u^2) - 
   ((I/4)*Pi*(s + t - u)^2*(-6*s - s^2 + 5*t + s*t - 5*u - s*u)*Log[s/M^2]^2*
     Log[-(t/s)])/(s^3*t^2*u^2) + 
   (Pi^2*(t - u)*(161*s^2 + 30*s^3 + 5*s^4 - 182*s*t - 40*s^2*t - 10*s^3*t + 
      41*t^2 + 10*s*t^2 + 5*s^2*t^2 + 182*s*u + 40*s^2*u + 10*s^3*u - 
      82*t*u - 20*s*t*u - 10*s^2*t*u + 41*u^2 + 10*s*u^2 + 5*s^2*u^2)*
     Log[-(t/s)]^2)/(12*s^3*t^2*u^2) + 
   ((I/8)*Pi*(-s + t - u)*(163*s^2 + 38*s^3 + 6*s^4 - 177*s*t - 44*s^2*t - 
      12*s^3*t + 26*t^2 + 6*s*t^2 + 6*s^2*t^2 + 177*s*u + 44*s^2*u + 
      12*s^3*u - 52*t*u - 12*s*t*u - 12*s^2*t*u + 26*u^2 + 6*s*u^2 + 
      6*s^2*u^2)*Log[-(t/s)]^2)/(s^3*t^2*u^2) + 
   ((-5898*s^3 - 1188*s^4 - 264*s^5 + 15315*s^2*t + 3312*s^3*t + 736*s^4*t - 
      10100*s*t^2 - 2696*s^2*t^2 - 680*s^3*t^2 + 1575*t^3 + 572*s*t^3 + 
      208*s^2*t^3 - 15315*s^2*u - 3312*s^3*u - 736*s^4*u + 20200*s*t*u + 
      5392*s^2*t*u + 1360*s^3*t*u - 4725*t^2*u - 1716*s*t^2*u - 
      624*s^2*t^2*u - 10100*s*u^2 - 2696*s^2*u^2 - 680*s^3*u^2 + 4725*t*u^2 + 
      1716*s*t*u^2 + 624*s^2*t*u^2 - 1575*u^3 - 572*s*u^3 - 208*s^2*u^3)*
     Log[-(t/s)]^2)/(144*s^3*t^2*u^2) - 
   (7*(t - u)*(30*s^2 + 6*s^3 + s^4 - 32*s*t - 8*s^2*t - 2*s^3*t + 6*t^2 + 
      2*s*t^2 + s^2*t^2 + 32*s*u + 8*s^2*u + 2*s^3*u - 12*t*u - 4*s*t*u - 
      2*s^2*t*u + 6*u^2 + 2*s*u^2 + s^2*u^2)*Log[s/m^2]*Log[-(t/s)]^2)/
    (12*s^3*t^2*u^2) - ((I/4)*Pi*(-6*s^3 - s^4 - 11*s^2*t - s^3*t + 
      12*s*t^2 + s^2*t^2 + t^3 + s*t^3 + 11*s^2*u + s^3*u - 24*s*t*u - 
      2*s^2*t*u - 3*t^2*u - 3*s*t^2*u + 12*s*u^2 + s^2*u^2 + 3*t*u^2 + 
      3*s*t*u^2 - u^3 - s*u^3)*Log[s/M^2]*Log[-(t/s)]^2)/(s^3*t^2*u^2) - 
   ((42*s^3 - 6*s^4 - 69*s^2*t + 6*s^3*t + 14*s^4*t + 20*s*t^2 - 10*s^2*t^2 - 
      28*s^3*t^2 - 9*t^3 + 10*s*t^3 + 14*s^2*t^3 + 69*s^2*u - 6*s^3*u - 
      14*s^4*u - 40*s*t*u + 20*s^2*t*u + 56*s^3*t*u + 27*t^2*u - 30*s*t^2*u - 
      42*s^2*t^2*u + 20*s*u^2 - 10*s^2*u^2 - 28*s^3*u^2 - 27*t*u^2 + 
      30*s*t*u^2 + 42*s^2*t*u^2 + 9*u^3 - 10*s*u^3 - 14*s^2*u^3)*Log[s/M^2]*
     Log[-(t/s)]^2)/(24*s^3*t^2*u^2) - 
   ((s + t - u)^2*(-6*s - s^2 + 5*t + s*t - 5*u - s*u)*Log[s/M^2]^2*
     Log[-(t/s)]^2)/(8*s^3*t^2*u^2) - 
   ((531*s^3 + 108*s^4 + 18*s^5 - 669*s^2*t - 156*s^3*t - 26*s^4*t + 
      181*s*t^2 + 28*s^2*t^2 - 2*s^3*t^2 - 3*t^3 + 20*s*t^3 + 10*s^2*t^3 + 
      669*s^2*u + 156*s^3*u + 26*s^4*u - 362*s*t*u - 56*s^2*t*u + 4*s^3*t*u + 
      9*t^2*u - 60*s*t^2*u - 30*s^2*t^2*u + 181*s*u^2 + 28*s^2*u^2 - 
      2*s^3*u^2 - 9*t*u^2 + 60*s*t*u^2 + 30*s^2*t*u^2 + 3*u^3 - 20*s*u^3 - 
      10*s^2*u^3)*Log[-(t/s)]^3)/(72*s^3*t^2*u^2) - 
   ((I/12)*Pi*(-6*s^3 - s^4 + 59*s^2*t + 11*s^3*t + 2*s^4*t - 72*s*t^2 - 
      15*s^2*t^2 - 4*s^3*t^2 + 23*t^3 + 5*s*t^3 + 2*s^2*t^3 - 59*s^2*u - 
      11*s^3*u - 2*s^4*u + 144*s*t*u + 30*s^2*t*u + 8*s^3*t*u - 69*t^2*u - 
      15*s*t^2*u - 6*s^2*t^2*u - 72*s*u^2 - 15*s^2*u^2 - 4*s^3*u^2 + 
      69*t*u^2 + 15*s*t*u^2 + 6*s^2*t*u^2 - 23*u^3 - 5*s*u^3 - 2*s^2*u^3)*
     Log[-(t/s)]^3)/(s^3*t^2*u^2) - 
   ((-6*s^3 - s^4 - 9*s^2*t - s^3*t + 8*s*t^2 + s^2*t^2 + 3*t^3 + s*t^3 + 
      9*s^2*u + s^3*u - 16*s*t*u - 2*s^2*t*u - 9*t^2*u - 3*s*t^2*u + 
      8*s*u^2 + s^2*u^2 + 9*t*u^2 + 3*s*t*u^2 - 3*u^3 - s*u^3)*Log[s/M^2]*
     Log[-(t/s)]^3)/(6*s^3*t^2*u^2) - 
   ((-18*s^3 - 3*s^4 + 41*s^2*t + 9*s^3*t + 2*s^4*t - 56*s*t^2 - 13*s^2*t^2 - 
      4*s^3*t^2 + 29*t^3 + 7*s*t^3 + 2*s^2*t^3 - 41*s^2*u - 9*s^3*u - 
      2*s^4*u + 112*s*t*u + 26*s^2*t*u + 8*s^3*t*u - 87*t^2*u - 21*s*t^2*u - 
      6*s^2*t^2*u - 56*s*u^2 - 13*s^2*u^2 - 4*s^3*u^2 + 87*t*u^2 + 
      21*s*t*u^2 + 6*s^2*t*u^2 - 29*u^3 - 7*s*u^3 - 2*s^2*u^3)*Log[-(t/s)]^4)/
    (48*s^3*t^2*u^2) + (Pi^2*(573*s^3 + 192*s^4 + 24*s^5 + 3135*s^2*t + 
      792*s^3*t + 208*s^4*t + 3251*s*t^2 + 848*s^2*t^2 + 344*s^3*t^2 + 
      681*t^3 + 248*s*t^3 + 160*s^2*t^3 - 3135*s^2*u - 792*s^3*u - 
      208*s^4*u - 6502*s*t*u - 1696*s^2*t*u - 688*s^3*t*u - 2043*t^2*u - 
      744*s*t^2*u - 480*s^2*t^2*u + 3251*s*u^2 + 848*s^2*u^2 + 344*s^3*u^2 + 
      2043*t*u^2 + 744*s*t*u^2 + 480*s^2*t*u^2 - 681*u^3 - 248*s*u^3 - 
      160*s^2*u^3)*Log[-(u/s)])/(72*s^3*t^2*u^2) - 
   ((I/72)*Pi*(5577*s^3 + 1302*s^4 + 348*s^5 + 17256*s^2*t + 3582*s^3*t + 
      820*s^4*t + 9329*s*t^2 + 2582*s^2*t^2 + 596*s^3*t^2 + 726*t^3 + 
      302*s*t^3 + 124*s^2*t^3 - 17256*s^2*u - 3582*s^3*u - 820*s^4*u - 
      18658*s*t*u - 5164*s^2*t*u - 1192*s^3*t*u - 2178*t^2*u - 906*s*t^2*u - 
      372*s^2*t^2*u + 9329*s*u^2 + 2582*s^2*u^2 + 596*s^3*u^2 + 2178*t*u^2 + 
      906*s*t*u^2 + 372*s^2*t*u^2 - 726*u^3 - 302*s*u^3 - 124*s^2*u^3)*
     Log[-(u/s)])/(s^3*t^2*u^2) - 
   ((I/12)*Pi^3*(-14*s^3 - 3*s^4 + 153*s^2*t + 27*s^3*t + 4*s^4*t + 
      152*s*t^2 + 35*s^2*t^2 + 8*s^3*t^2 + 13*t^3 + 5*s*t^3 + 4*s^2*t^3 - 
      153*s^2*u - 27*s^3*u - 4*s^4*u - 304*s*t*u - 70*s^2*t*u - 16*s^3*t*u - 
      39*t^2*u - 15*s*t^2*u - 12*s^2*t^2*u + 152*s*u^2 + 35*s^2*u^2 + 
      8*s^3*u^2 + 39*t*u^2 + 15*s*t*u^2 + 12*s^2*t*u^2 - 13*u^3 - 5*s*u^3 - 
      4*s^2*u^3)*Log[-(u/s)])/(s^3*t^2*u^2) + 
   (((7*I)/6)*Pi*(t - u)*(30*s^2 + 6*s^3 + s^4 + 32*s*t + 8*s^2*t + 2*s^3*t + 
      6*t^2 + 2*s*t^2 + s^2*t^2 - 32*s*u - 8*s^2*u - 2*s^3*u - 12*t*u - 
      4*s*t*u - 2*s^2*t*u + 6*u^2 + 2*s*u^2 + s^2*u^2)*Log[s/m^2]*
     Log[-(u/s)])/(s^3*t^2*u^2) - 
   (7*(-s + t - u)*(4*s^2 + 2*s^3 + s^4 + 42*s*t + 8*s^2*t + 2*s^3*t + 
      22*t^2 + 6*s*t^2 + s^2*t^2 - 42*s*u - 8*s^2*u - 2*s^3*u - 44*t*u - 
      12*s*t*u - 2*s^2*t*u + 22*u^2 + 6*s*u^2 + s^2*u^2)*Log[s/m^2]*
     Log[-(u/s)])/(12*s^3*t^2*u^2) - 
   ((-s + t - u)*(-163*s^2 + 10*s^3 + 14*s^4 - 48*s*t + 16*s^2*t + 28*s^3*t - 
      25*t^2 + 6*s*t^2 + 14*s^2*t^2 + 48*s*u - 16*s^2*u - 28*s^3*u + 50*t*u - 
      12*s*t*u - 28*s^2*t*u - 25*u^2 + 6*s*u^2 + 14*s^2*u^2)*Log[s/M^2]*
     Log[-(u/s)])/(24*s^3*t^2*u^2) + 
   (Pi^2*(8*s^3 + s^4 + s^2*t - s^3*t + 6*s*t^2 - s^2*t^2 + 9*t^3 + s*t^3 - 
      s^2*u + s^3*u - 12*s*t*u + 2*s^2*t*u - 27*t^2*u - 3*s*t^2*u + 6*s*u^2 - 
      s^2*u^2 + 27*t*u^2 + 3*s*t*u^2 - 9*u^3 - s*u^3)*Log[s/M^2]*Log[-(u/s)])/
    (6*s^3*t^2*u^2) + ((I/12)*Pi*(-75*s^3 - 6*s^4 - 30*s^2*t + 18*s^3*t + 
      14*s^4*t + s*t^2 + 22*s^2*t^2 + 28*s^3*t^2 - 36*t^3 - 2*s*t^3 + 
      14*s^2*t^3 + 30*s^2*u - 18*s^3*u - 14*s^4*u - 2*s*t*u - 44*s^2*t*u - 
      56*s^3*t*u + 108*t^2*u + 6*s*t^2*u - 42*s^2*t^2*u + s*u^2 + 
      22*s^2*u^2 + 28*s^3*u^2 - 108*t*u^2 - 6*s*t*u^2 + 42*s^2*t*u^2 + 
      36*u^3 + 2*s*u^3 - 14*s^2*u^3)*Log[s/M^2]*Log[-(u/s)])/(s^3*t^2*u^2) + 
   ((-s + t - u)^2*(11*s + 4*s^2 + 9*t + 4*s*t - 9*u - 4*s*u)*Log[s/M^2]^2*
     Log[-(u/s)])/(8*s^3*t^2*u^2) + 
   ((I/4)*Pi*(-s + t - u)^2*(6*s + s^2 + 5*t + s*t - 5*u - s*u)*Log[s/M^2]^2*
     Log[-(u/s)])/(s^3*t^2*u^2) - 
   ((I/4)*Pi*(-s + t - u)*(49*s^2 + 8*s^3 + 2*s^4 + 110*s*t + 24*s^2*t + 
      4*s^3*t + 49*t^2 + 16*s*t^2 + 2*s^2*t^2 - 110*s*u - 24*s^2*u - 
      4*s^3*u - 98*t*u - 32*s*t*u - 4*s^2*t*u + 49*u^2 + 16*s*u^2 + 
      2*s^2*u^2)*Log[-(t/s)]*Log[-(u/s)])/(s^3*t^2*u^2) + 
   (2*Pi^2*(3*s^3 + s^4 - s^2*t + s^3*t - 7*s*t^2 - s^2*t^2 + 5*t^3 + s*t^3 + 
      s^2*u - s^3*u + 14*s*t*u + 2*s^2*t*u - 15*t^2*u - 3*s*t^2*u - 7*s*u^2 - 
      s^2*u^2 + 15*t*u^2 + 3*s*t*u^2 - 5*u^3 - s*u^3)*Log[-(t/s)]*
     Log[-(u/s)])/(3*s^3*t^2*u^2) - ((2*I)*Pi*(s + t - u)^2*Log[s/M^2]*
     Log[-(t/s)]*Log[-(u/s)])/(s^2*t^2*u^2) - 
   ((s + t - u)*(49*s^2 + 8*s^3 + 2*s^4 - 110*s*t - 24*s^2*t - 4*s^3*t + 
      49*t^2 + 16*s*t^2 + 2*s^2*t^2 + 110*s*u + 24*s^2*u + 4*s^3*u - 98*t*u - 
      32*s*t*u - 4*s^2*t*u + 49*u^2 + 16*s*u^2 + 2*s^2*u^2)*Log[-(t/s)]^2*
     Log[-(u/s)])/(8*s^3*t^2*u^2) - 
   ((I/2)*Pi*(-16*s^3 - 3*s^4 + 33*s^2*t + 9*s^3*t + 2*s^4*t - 46*s*t^2 - 
      13*s^2*t^2 - 4*s^3*t^2 + 25*t^3 + 7*s*t^3 + 2*s^2*t^3 - 33*s^2*u - 
      9*s^3*u - 2*s^4*u + 92*s*t*u + 26*s^2*t*u + 8*s^3*t*u - 75*t^2*u - 
      21*s*t^2*u - 6*s^2*t^2*u - 46*s*u^2 - 13*s^2*u^2 - 4*s^3*u^2 + 
      75*t*u^2 + 21*s*t*u^2 + 6*s^2*t*u^2 - 25*u^3 - 7*s*u^3 - 2*s^2*u^3)*
     Log[-(t/s)]^2*Log[-(u/s)])/(s^3*t^2*u^2) + 
   ((-s + t - u)^2*Log[s/M^2]*Log[-(t/s)]^2*Log[-(u/s)])/(s^2*t^2*u^2) - 
   ((-66*s^3 - 11*s^4 + 97*s^2*t + 25*s^3*t + 6*s^4*t - 136*s*t^2 - 
      37*s^2*t^2 - 12*s^3*t^2 + 85*t^3 + 23*s*t^3 + 6*s^2*t^3 - 97*s^2*u - 
      25*s^3*u - 6*s^4*u + 272*s*t*u + 74*s^2*t*u + 24*s^3*t*u - 255*t^2*u - 
      69*s*t^2*u - 18*s^2*t^2*u - 136*s*u^2 - 37*s^2*u^2 - 12*s^3*u^2 + 
      255*t*u^2 + 69*s*t*u^2 + 18*s^2*t*u^2 - 85*u^3 - 23*s*u^3 - 6*s^2*u^3)*
     Log[-(t/s)]^3*Log[-(u/s)])/(12*s^3*t^2*u^2) - 
   ((I/8)*Pi*(s + t - u)*(163*s^2 + 38*s^3 + 6*s^4 + 177*s*t + 44*s^2*t + 
      12*s^3*t + 26*t^2 + 6*s*t^2 + 6*s^2*t^2 - 177*s*u - 44*s^2*u - 
      12*s^3*u - 52*t*u - 12*s*t*u - 12*s^2*t*u + 26*u^2 + 6*s*u^2 + 
      6*s^2*u^2)*Log[-(u/s)]^2)/(s^3*t^2*u^2) - 
   ((5898*s^3 + 1188*s^4 + 264*s^5 + 15315*s^2*t + 3312*s^3*t + 736*s^4*t + 
      10100*s*t^2 + 2696*s^2*t^2 + 680*s^3*t^2 + 1575*t^3 + 572*s*t^3 + 
      208*s^2*t^3 - 15315*s^2*u - 3312*s^3*u - 736*s^4*u - 20200*s*t*u - 
      5392*s^2*t*u - 1360*s^3*t*u - 4725*t^2*u - 1716*s*t^2*u - 
      624*s^2*t^2*u + 10100*s*u^2 + 2696*s^2*u^2 + 680*s^3*u^2 + 4725*t*u^2 + 
      1716*s*t*u^2 + 624*s^2*t*u^2 - 1575*u^3 - 572*s*u^3 - 208*s^2*u^3)*
     Log[-(u/s)]^2)/(144*s^3*t^2*u^2) - 
   (Pi^2*(-30*s^3 - 5*s^4 + 395*s^2*t + 69*s^3*t + 8*s^4*t + 324*s*t^2 + 
      69*s^2*t^2 + 16*s^3*t^2 + 47*t^3 + 11*s*t^3 + 8*s^2*t^3 - 395*s^2*u - 
      69*s^3*u - 8*s^4*u - 648*s*t*u - 138*s^2*t*u - 32*s^3*t*u - 141*t^2*u - 
      33*s*t^2*u - 24*s^2*t^2*u + 324*s*u^2 + 69*s^2*u^2 + 16*s^3*u^2 + 
      141*t*u^2 + 33*s*t*u^2 + 24*s^2*t*u^2 - 47*u^3 - 11*s*u^3 - 8*s^2*u^3)*
     Log[-(u/s)]^2)/(24*s^3*t^2*u^2) + 
   (7*(t - u)*(30*s^2 + 6*s^3 + s^4 + 32*s*t + 8*s^2*t + 2*s^3*t + 6*t^2 + 
      2*s*t^2 + s^2*t^2 - 32*s*u - 8*s^2*u - 2*s^3*u - 12*t*u - 4*s*t*u - 
      2*s^2*t*u + 6*u^2 + 2*s*u^2 + s^2*u^2)*Log[s/m^2]*Log[-(u/s)]^2)/
    (12*s^3*t^2*u^2) + ((I/4)*Pi*(6*s^3 + s^4 - 11*s^2*t - s^3*t - 12*s*t^2 - 
      s^2*t^2 + t^3 + s*t^3 + 11*s^2*u + s^3*u + 24*s*t*u + 2*s^2*t*u - 
      3*t^2*u - 3*s*t^2*u - 12*s*u^2 - s^2*u^2 + 3*t*u^2 + 3*s*t*u^2 - u^3 - 
      s*u^3)*Log[s/M^2]*Log[-(u/s)]^2)/(s^3*t^2*u^2) + 
   ((-42*s^3 + 6*s^4 - 69*s^2*t + 6*s^3*t + 14*s^4*t - 20*s*t^2 + 
      10*s^2*t^2 + 28*s^3*t^2 - 9*t^3 + 10*s*t^3 + 14*s^2*t^3 + 69*s^2*u - 
      6*s^3*u - 14*s^4*u + 40*s*t*u - 20*s^2*t*u - 56*s^3*t*u + 27*t^2*u - 
      30*s*t^2*u - 42*s^2*t^2*u - 20*s*u^2 + 10*s^2*u^2 + 28*s^3*u^2 - 
      27*t*u^2 + 30*s*t*u^2 + 42*s^2*t*u^2 + 9*u^3 - 10*s*u^3 - 14*s^2*u^3)*
     Log[s/M^2]*Log[-(u/s)]^2)/(24*s^3*t^2*u^2) + 
   ((-s + t - u)^2*(6*s + s^2 + 5*t + s*t - 5*u - s*u)*Log[s/M^2]^2*
     Log[-(u/s)]^2)/(8*s^3*t^2*u^2) - 
   ((-s + t - u)*(49*s^2 + 8*s^3 + 2*s^4 + 110*s*t + 24*s^2*t + 4*s^3*t + 
      49*t^2 + 16*s*t^2 + 2*s^2*t^2 - 110*s*u - 24*s^2*u - 4*s^3*u - 98*t*u - 
      32*s*t*u - 4*s^2*t*u + 49*u^2 + 16*s*u^2 + 2*s^2*u^2)*Log[-(t/s)]*
     Log[-(u/s)]^2)/(8*s^3*t^2*u^2) - 
   (I*Pi*(5*s^3 + s^4 - 9*s^2*t - s^3*t - 5*s*t^2 - s^2*t^2 + 5*t^3 + s*t^3 + 
      9*s^2*u + s^3*u + 10*s*t*u + 2*s^2*t*u - 15*t^2*u - 3*s*t^2*u - 
      5*s*u^2 - s^2*u^2 + 15*t*u^2 + 3*s*t*u^2 - 5*u^3 - s*u^3)*Log[-(t/s)]*
     Log[-(u/s)]^2)/(s^3*t^2*u^2) - ((s + t - u)^2*Log[s/M^2]*Log[-(t/s)]*
     Log[-(u/s)]^2)/(s^2*t^2*u^2) - 
   ((4*s^2 + s^3 + 12*s*t + 2*s^2*t + 4*t^2 + s*t^2 - 12*s*u - 2*s^2*u - 
      8*t*u - 2*s*t*u + 4*u^2 + s*u^2)*Log[-(t/s)]^2*Log[-(u/s)]^2)/
    (2*s^2*t^2*u^2) + ((-531*s^3 - 108*s^4 - 18*s^5 - 669*s^2*t - 156*s^3*t - 
      26*s^4*t - 181*s*t^2 - 28*s^2*t^2 + 2*s^3*t^2 - 3*t^3 + 20*s*t^3 + 
      10*s^2*t^3 + 669*s^2*u + 156*s^3*u + 26*s^4*u + 362*s*t*u + 
      56*s^2*t*u - 4*s^3*t*u + 9*t^2*u - 60*s*t^2*u - 30*s^2*t^2*u - 
      181*s*u^2 - 28*s^2*u^2 + 2*s^3*u^2 - 9*t*u^2 + 60*s*t*u^2 + 
      30*s^2*t*u^2 + 3*u^3 - 20*s*u^3 - 10*s^2*u^3)*Log[-(u/s)]^3)/
    (72*s^3*t^2*u^2) + ((I/12)*Pi*(6*s^3 + s^4 + 59*s^2*t + 11*s^3*t + 
      2*s^4*t + 72*s*t^2 + 15*s^2*t^2 + 4*s^3*t^2 + 23*t^3 + 5*s*t^3 + 
      2*s^2*t^3 - 59*s^2*u - 11*s^3*u - 2*s^4*u - 144*s*t*u - 30*s^2*t*u - 
      8*s^3*t*u - 69*t^2*u - 15*s*t^2*u - 6*s^2*t^2*u + 72*s*u^2 + 
      15*s^2*u^2 + 4*s^3*u^2 + 69*t*u^2 + 15*s*t*u^2 + 6*s^2*t*u^2 - 23*u^3 - 
      5*s*u^3 - 2*s^2*u^3)*Log[-(u/s)]^3)/(s^3*t^2*u^2) + 
   ((6*s^3 + s^4 - 9*s^2*t - s^3*t - 8*s*t^2 - s^2*t^2 + 3*t^3 + s*t^3 + 
      9*s^2*u + s^3*u + 16*s*t*u + 2*s^2*t*u - 9*t^2*u - 3*s*t^2*u - 
      8*s*u^2 - s^2*u^2 + 9*t*u^2 + 3*s*t*u^2 - 3*u^3 - s*u^3)*Log[s/M^2]*
     Log[-(u/s)]^3)/(6*s^3*t^2*u^2) - 
   ((6*s^3 + s^4 - 31*s^2*t - 5*s^3*t - 4*s*t^2 - s^2*t^2 + 5*t^3 + s*t^3 + 
      31*s^2*u + 5*s^3*u + 8*s*t*u + 2*s^2*t*u - 15*t^2*u - 3*s*t^2*u - 
      4*s*u^2 - s^2*u^2 + 15*t*u^2 + 3*s*t*u^2 - 5*u^3 - s*u^3)*Log[-(t/s)]*
     Log[-(u/s)]^3)/(3*s^3*t^2*u^2) + 
   ((18*s^3 + 3*s^4 - 55*s^2*t - 7*s^3*t + 2*s^4*t + 56*s*t^2 + 13*s^2*t^2 + 
      4*s^3*t^2 + 29*t^3 + 7*s*t^3 + 2*s^2*t^3 + 55*s^2*u + 7*s^3*u - 
      2*s^4*u - 112*s*t*u - 26*s^2*t*u - 8*s^3*t*u - 87*t^2*u - 21*s*t^2*u - 
      6*s^2*t^2*u + 56*s*u^2 + 13*s^2*u^2 + 4*s^3*u^2 + 87*t*u^2 + 
      21*s*t*u^2 + 6*s^2*t*u^2 - 29*u^3 - 7*s*u^3 - 2*s^2*u^3)*Log[-(u/s)]^4)/
    (48*s^3*t^2*u^2) - (4*Pi^2*(t - u)*(7*s^2 - 5*t^2 - s*t^2 + 10*t*u + 
      2*s*t*u - 5*u^2 - s*u^2)*PolyLog[2, -(u/s)])/(3*s^3*t^2*u^2) - 
   ((I/2)*Pi*(t - u)*(-61*s^2 - 16*s^3 - 2*s^4 + 49*t^2 + 16*s*t^2 + 
      2*s^2*t^2 - 98*t*u - 32*s*t*u - 4*s^2*t*u + 49*u^2 + 16*s*u^2 + 
      2*s^2*u^2)*PolyLog[2, -(u/s)])/(s^3*t^2*u^2) - 
   ((8*I)*Pi*(t - u)*Log[s/M^2]*PolyLog[2, -(u/s)])/(s*t^2*u^2) - 
   ((s + t - u)*(49*s^2 + 8*s^3 + 2*s^4 - 110*s*t - 24*s^2*t - 4*s^3*t + 
      49*t^2 + 16*s*t^2 + 2*s^2*t^2 + 110*s*u + 24*s^2*u + 4*s^3*u - 98*t*u - 
      32*s*t*u - 4*s^2*t*u + 49*u^2 + 16*s*u^2 + 2*s^2*u^2)*Log[-(t/s)]*
     PolyLog[2, -(u/s)])/(4*s^3*t^2*u^2) - 
   ((I/2)*Pi*(-26*s^3 - 5*s^4 + 15*s^2*t + 7*s^3*t + 2*s^4*t - 36*s*t^2 - 
      11*s^2*t^2 - 4*s^3*t^2 + 35*t^3 + 9*s*t^3 + 2*s^2*t^3 - 15*s^2*u - 
      7*s^3*u - 2*s^4*u + 72*s*t*u + 22*s^2*t*u + 8*s^3*t*u - 105*t^2*u - 
      27*s*t^2*u - 6*s^2*t^2*u - 36*s*u^2 - 11*s^2*u^2 - 4*s^3*u^2 + 
      105*t*u^2 + 27*s*t*u^2 + 6*s^2*t*u^2 - 35*u^3 - 9*s*u^3 - 2*s^2*u^3)*
     Log[-(t/s)]*PolyLog[2, -(u/s)])/(s^3*t^2*u^2) + 
   (2*(-s + t - u)^2*Log[s/M^2]*Log[-(t/s)]*PolyLog[2, -(u/s)])/
    (s^2*t^2*u^2) - ((-30*s^3 - 5*s^4 + 23*s^2*t + 7*s^3*t + 2*s^4*t - 
      40*s*t^2 - 11*s^2*t^2 - 4*s^3*t^2 + 35*t^3 + 9*s*t^3 + 2*s^2*t^3 - 
      23*s^2*u - 7*s^3*u - 2*s^4*u + 80*s*t*u + 22*s^2*t*u + 8*s^3*t*u - 
      105*t^2*u - 27*s*t^2*u - 6*s^2*t^2*u - 40*s*u^2 - 11*s^2*u^2 - 
      4*s^3*u^2 + 105*t*u^2 + 27*s*t*u^2 + 6*s^2*t*u^2 - 35*u^3 - 9*s*u^3 - 
      2*s^2*u^3)*Log[-(t/s)]^2*PolyLog[2, -(u/s)])/(4*s^3*t^2*u^2) - 
   ((-s + t - u)*(49*s^2 + 8*s^3 + 2*s^4 + 110*s*t + 24*s^2*t + 4*s^3*t + 
      49*t^2 + 16*s*t^2 + 2*s^2*t^2 - 110*s*u - 24*s^2*u - 4*s^3*u - 98*t*u - 
      32*s*t*u - 4*s^2*t*u + 49*u^2 + 16*s*u^2 + 2*s^2*u^2)*Log[-(u/s)]*
     PolyLog[2, -(u/s)])/(4*s^3*t^2*u^2) - 
   ((I/2)*Pi*(26*s^3 + 5*s^4 + 15*s^2*t + 7*s^3*t + 2*s^4*t + 36*s*t^2 + 
      11*s^2*t^2 + 4*s^3*t^2 + 35*t^3 + 9*s*t^3 + 2*s^2*t^3 - 15*s^2*u - 
      7*s^3*u - 2*s^4*u - 72*s*t*u - 22*s^2*t*u - 8*s^3*t*u - 105*t^2*u - 
      27*s*t^2*u - 6*s^2*t^2*u + 36*s*u^2 + 11*s^2*u^2 + 4*s^3*u^2 + 
      105*t*u^2 + 27*s*t*u^2 + 6*s^2*t*u^2 - 35*u^3 - 9*s*u^3 - 2*s^2*u^3)*
     Log[-(u/s)]*PolyLog[2, -(u/s)])/(s^3*t^2*u^2) - 
   (2*(s + t - u)^2*Log[s/M^2]*Log[-(u/s)]*PolyLog[2, -(u/s)])/
    (s^2*t^2*u^2) - ((30*s^3 + 5*s^4 + 23*s^2*t + 7*s^3*t + 2*s^4*t + 
      40*s*t^2 + 11*s^2*t^2 + 4*s^3*t^2 + 35*t^3 + 9*s*t^3 + 2*s^2*t^3 - 
      23*s^2*u - 7*s^3*u - 2*s^4*u - 80*s*t*u - 22*s^2*t*u - 8*s^3*t*u - 
      105*t^2*u - 27*s*t^2*u - 6*s^2*t^2*u + 40*s*u^2 + 11*s^2*u^2 + 
      4*s^3*u^2 + 105*t*u^2 + 27*s*t*u^2 + 6*s^2*t*u^2 - 35*u^3 - 9*s*u^3 - 
      2*s^2*u^3)*Log[-(u/s)]^2*PolyLog[2, -(u/s)])/(4*s^3*t^2*u^2) - 
   ((s + t - u)*(49*s^2 + 8*s^3 + 2*s^4 - 110*s*t - 24*s^2*t - 4*s^3*t + 
      49*t^2 + 16*s*t^2 + 2*s^2*t^2 + 110*s*u + 24*s^2*u + 4*s^3*u - 98*t*u - 
      32*s*t*u - 4*s^2*t*u + 49*u^2 + 16*s*u^2 + 2*s^2*u^2)*
     PolyLog[3, -(t/s)])/(4*s^3*t^2*u^2) - 
   (I*Pi*(-8*s^3 - s^4 + 9*s^2*t + 5*s^3*t + 2*s^4*t - 38*s*t^2 - 
      11*s^2*t^2 - 4*s^3*t^2 + 25*t^3 + 7*s*t^3 + 2*s^2*t^3 - 9*s^2*u - 
      5*s^3*u - 2*s^4*u + 76*s*t*u + 22*s^2*t*u + 8*s^3*t*u - 75*t^2*u - 
      21*s*t^2*u - 6*s^2*t^2*u - 38*s*u^2 - 11*s^2*u^2 - 4*s^3*u^2 + 
      75*t*u^2 + 21*s*t*u^2 + 6*s^2*t*u^2 - 25*u^3 - 7*s*u^3 - 2*s^2*u^3)*
     PolyLog[3, -(t/s)])/(s^3*t^2*u^2) + 
   (2*(-s + t - u)^2*Log[s/M^2]*PolyLog[3, -(t/s)])/(s^2*t^2*u^2) - 
   ((-18*s^3 - 3*s^4 + 37*s^2*t + 9*s^3*t + 2*s^4*t - 48*s*t^2 - 13*s^2*t^2 - 
      4*s^3*t^2 + 25*t^3 + 7*s*t^3 + 2*s^2*t^3 - 37*s^2*u - 9*s^3*u - 
      2*s^4*u + 96*s*t*u + 26*s^2*t*u + 8*s^3*t*u - 75*t^2*u - 21*s*t^2*u - 
      6*s^2*t^2*u - 48*s*u^2 - 13*s^2*u^2 - 4*s^3*u^2 + 75*t*u^2 + 
      21*s*t*u^2 + 6*s^2*t*u^2 - 25*u^3 - 7*s*u^3 - 2*s^2*u^3)*Log[-(t/s)]*
     PolyLog[3, -(t/s)])/(s^3*t^2*u^2) - 
   (2*(4*s^2 + s^3 - 12*s*t - 2*s^2*t + 4*t^2 + s*t^2 + 12*s*u + 2*s^2*u - 
      8*t*u - 2*s*t*u + 4*u^2 + s*u^2)*Log[-(u/s)]*PolyLog[3, -(t/s)])/
    (s^2*t^2*u^2) + ((-s + t - u)*(49*s^2 + 8*s^3 + 2*s^4 + 110*s*t + 
      24*s^2*t + 4*s^3*t + 49*t^2 + 16*s*t^2 + 2*s^2*t^2 - 110*s*u - 
      24*s^2*u - 4*s^3*u - 98*t*u - 32*s*t*u - 4*s^2*t*u + 49*u^2 + 
      16*s*u^2 + 2*s^2*u^2)*PolyLog[3, -(u/s)])/(4*s^3*t^2*u^2) + 
   (I*Pi*(8*s^3 + s^4 + 9*s^2*t + 5*s^3*t + 2*s^4*t + 38*s*t^2 + 11*s^2*t^2 + 
      4*s^3*t^2 + 25*t^3 + 7*s*t^3 + 2*s^2*t^3 - 9*s^2*u - 5*s^3*u - 
      2*s^4*u - 76*s*t*u - 22*s^2*t*u - 8*s^3*t*u - 75*t^2*u - 21*s*t^2*u - 
      6*s^2*t^2*u + 38*s*u^2 + 11*s^2*u^2 + 4*s^3*u^2 + 75*t*u^2 + 
      21*s*t*u^2 + 6*s^2*t*u^2 - 25*u^3 - 7*s*u^3 - 2*s^2*u^3)*
     PolyLog[3, -(u/s)])/(s^3*t^2*u^2) + 
   (2*(s + t - u)^2*Log[s/M^2]*PolyLog[3, -(u/s)])/(s^2*t^2*u^2) - 
   (2*(4*s^2 + s^3 + 12*s*t + 2*s^2*t + 4*t^2 + s*t^2 - 12*s*u - 2*s^2*u - 
      8*t*u - 2*s*t*u + 4*u^2 + s*u^2)*Log[-(t/s)]*PolyLog[3, -(u/s)])/
    (s^2*t^2*u^2) + ((18*s^3 + 3*s^4 + 37*s^2*t + 9*s^3*t + 2*s^4*t + 
      48*s*t^2 + 13*s^2*t^2 + 4*s^3*t^2 + 25*t^3 + 7*s*t^3 + 2*s^2*t^3 - 
      37*s^2*u - 9*s^3*u - 2*s^4*u - 96*s*t*u - 26*s^2*t*u - 8*s^3*t*u - 
      75*t^2*u - 21*s*t^2*u - 6*s^2*t^2*u + 48*s*u^2 + 13*s^2*u^2 + 
      4*s^3*u^2 + 75*t*u^2 + 21*s*t*u^2 + 6*s^2*t*u^2 - 25*u^3 - 7*s*u^3 - 
      2*s^2*u^3)*Log[-(u/s)]*PolyLog[3, -(u/s)])/(s^3*t^2*u^2) + 
   ((-42*s^3 - 7*s^4 + 29*s^2*t + 13*s^3*t + 6*s^4*t - 152*s*t^2 - 
      41*s^2*t^2 - 12*s^3*t^2 + 65*t^3 + 19*s*t^3 + 6*s^2*t^3 - 29*s^2*u - 
      13*s^3*u - 6*s^4*u + 304*s*t*u + 82*s^2*t*u + 24*s^3*t*u - 195*t^2*u - 
      57*s*t^2*u - 18*s^2*t^2*u - 152*s*u^2 - 41*s^2*u^2 - 12*s^3*u^2 + 
      195*t*u^2 + 57*s*t*u^2 + 18*s^2*t*u^2 - 65*u^3 - 19*s*u^3 - 6*s^2*u^3)*
     PolyLog[4, -(t/s)])/(2*s^3*t^2*u^2) - 
   (8*(6 + s)*(t - u)*PolyLog[4, -(t/u)])/(s*t^2*u^2) - 
   ((42*s^3 + 7*s^4 + 29*s^2*t + 13*s^3*t + 6*s^4*t + 152*s*t^2 + 
      41*s^2*t^2 + 12*s^3*t^2 + 65*t^3 + 19*s*t^3 + 6*s^2*t^3 - 29*s^2*u - 
      13*s^3*u - 6*s^4*u - 304*s*t*u - 82*s^2*t*u - 24*s^3*t*u - 195*t^2*u - 
      57*s*t^2*u - 18*s^2*t^2*u + 152*s*u^2 + 41*s^2*u^2 + 12*s^3*u^2 + 
      195*t*u^2 + 57*s*t*u^2 + 18*s^2*t*u^2 - 65*u^3 - 19*s*u^3 - 6*s^2*u^3)*
     PolyLog[4, -(u/s)])/(2*s^3*t^2*u^2) - 
   (Log[s/M^2]*(-1007*s^2 - 67*s^3 + 588*t^2 + 67*s*t^2 - 1176*t*u - 
      134*s*t*u + 588*u^2 + 67*s*u^2 - 720*s^2*Zeta[3] - 144*s^3*Zeta[3] + 
      720*t^2*Zeta[3] + 144*s*t^2*Zeta[3] - 1440*t*u*Zeta[3] - 
      288*s*t*u*Zeta[3] + 720*u^2*Zeta[3] + 144*s*u^2*Zeta[3]))/
    (36*s^2*t^2*u^2) + (-2417*s^2 - 922*s^3 + 4552*t^2 + 922*s*t^2 - 
     9104*t*u - 1844*s*t*u + 4552*u^2 + 922*s*u^2 - 4680*s^2*Zeta[3] - 
     912*s^3*Zeta[3] - 144*s^4*Zeta[3] + 4440*t^2*Zeta[3] + 
     912*s*t^2*Zeta[3] + 144*s^2*t^2*Zeta[3] - 8880*t*u*Zeta[3] - 
     1824*s*t*u*Zeta[3] - 288*s^2*t*u*Zeta[3] + 4440*u^2*Zeta[3] + 
     912*s*u^2*Zeta[3] + 144*s^2*u^2*Zeta[3])/(72*s^2*t^2*u^2) - 
   ((I/72)*Pi*(9707*s^2 + 2350*s^3 + 472*s^4 - 14081*t^2 - 2350*s*t^2 - 
      472*s^2*t^2 + 28162*t*u + 4700*s*t*u + 944*s^2*t*u - 14081*u^2 - 
      2350*s*u^2 - 472*s^2*u^2 + 2592*s^2*Zeta[3] + 432*s^3*Zeta[3] + 
      4032*t^2*Zeta[3] + 1296*s*t^2*Zeta[3] + 576*s^2*t^2*Zeta[3] - 
      8064*t*u*Zeta[3] - 2592*s*t*u*Zeta[3] - 1152*s^2*t*u*Zeta[3] + 
      4032*u^2*Zeta[3] + 1296*s*u^2*Zeta[3] + 576*s^2*u^2*Zeta[3]))/
    (s^2*t^2*u^2) + (Log[-(t/s)]*(-8029*s^3 - 2216*s^4 - 472*s^5 + 
      10763*s^2*t + 1668*s^3*t + 472*s^4*t + 12149*s*t^2 + 2216*s^2*t^2 + 
      472*s^3*t^2 - 6643*t^3 - 1668*s*t^3 - 472*s^2*t^3 - 10763*s^2*u - 
      1668*s^3*u - 472*s^4*u - 24298*s*t*u - 4432*s^2*t*u - 944*s^3*t*u + 
      19929*t^2*u + 5004*s*t^2*u + 1416*s^2*t^2*u + 12149*s*u^2 + 
      2216*s^2*u^2 + 472*s^3*u^2 - 19929*t*u^2 - 5004*s*t*u^2 - 
      1416*s^2*t*u^2 + 6643*u^3 + 1668*s*u^3 + 472*s^2*u^3 - 
      1152*s^3*Zeta[3] - 144*s^4*Zeta[3] + 8208*s^2*t*Zeta[3] + 
      1872*s^3*t*Zeta[3] + 288*s^4*t*Zeta[3] - 5472*s*t^2*Zeta[3] - 
      1584*s^2*t^2*Zeta[3] - 576*s^3*t^2*Zeta[3] + 3600*t^3*Zeta[3] + 
      1008*s*t^3*Zeta[3] + 288*s^2*t^3*Zeta[3] - 8208*s^2*u*Zeta[3] - 
      1872*s^3*u*Zeta[3] - 288*s^4*u*Zeta[3] + 10944*s*t*u*Zeta[3] + 
      3168*s^2*t*u*Zeta[3] + 1152*s^3*t*u*Zeta[3] - 10800*t^2*u*Zeta[3] - 
      3024*s*t^2*u*Zeta[3] - 864*s^2*t^2*u*Zeta[3] - 5472*s*u^2*Zeta[3] - 
      1584*s^2*u^2*Zeta[3] - 576*s^3*u^2*Zeta[3] + 10800*t*u^2*Zeta[3] + 
      3024*s*t*u^2*Zeta[3] + 864*s^2*t*u^2*Zeta[3] - 3600*u^3*Zeta[3] - 
      1008*s*u^3*Zeta[3] - 288*s^2*u^3*Zeta[3]))/(144*s^3*t^2*u^2) - 
   (Log[-(u/s)]*(8029*s^3 + 2216*s^4 + 472*s^5 + 10763*s^2*t + 1668*s^3*t + 
      472*s^4*t - 12149*s*t^2 - 2216*s^2*t^2 - 472*s^3*t^2 - 6643*t^3 - 
      1668*s*t^3 - 472*s^2*t^3 - 10763*s^2*u - 1668*s^3*u - 472*s^4*u + 
      24298*s*t*u + 4432*s^2*t*u + 944*s^3*t*u + 19929*t^2*u + 5004*s*t^2*u + 
      1416*s^2*t^2*u - 12149*s*u^2 - 2216*s^2*u^2 - 472*s^3*u^2 - 
      19929*t*u^2 - 5004*s*t*u^2 - 1416*s^2*t*u^2 + 6643*u^3 + 1668*s*u^3 + 
      472*s^2*u^3 + 1152*s^3*Zeta[3] + 144*s^4*Zeta[3] + 8208*s^2*t*Zeta[3] + 
      1872*s^3*t*Zeta[3] + 288*s^4*t*Zeta[3] + 5472*s*t^2*Zeta[3] + 
      1584*s^2*t^2*Zeta[3] + 576*s^3*t^2*Zeta[3] + 3600*t^3*Zeta[3] + 
      1008*s*t^3*Zeta[3] + 288*s^2*t^3*Zeta[3] - 8208*s^2*u*Zeta[3] - 
      1872*s^3*u*Zeta[3] - 288*s^4*u*Zeta[3] - 10944*s*t*u*Zeta[3] - 
      3168*s^2*t*u*Zeta[3] - 1152*s^3*t*u*Zeta[3] - 10800*t^2*u*Zeta[3] - 
      3024*s*t^2*u*Zeta[3] - 864*s^2*t^2*u*Zeta[3] + 5472*s*u^2*Zeta[3] + 
      1584*s^2*u^2*Zeta[3] + 576*s^3*u^2*Zeta[3] + 10800*t*u^2*Zeta[3] + 
      3024*s*t*u^2*Zeta[3] + 864*s^2*t*u^2*Zeta[3] - 3600*u^3*Zeta[3] - 
      1008*s*u^3*Zeta[3] - 288*s^2*u^3*Zeta[3]))/(144*s^3*t^2*u^2), 
  -(Pi^2*(t - u)*(1564*s^4 + 7922*s^2*t^2 + 170*t^4 - 15844*s^2*t*u - 
       4367*s^3*t*u - 680*t^3*u + 395*s*t^3*u + 7922*s^2*u^2 + 1020*t^2*u^2 - 
       790*s*t^2*u^2 - 744*s^2*t^2*u^2 - 680*t*u^3 + 395*s*t*u^3 + 170*u^4))/
    (216*s^3*t^3*u^3) - (Pi^4*(308*s^6 + 637*s^5*t - 776*s^4*t^2 - 
      1274*s^3*t^3 + 628*s^2*t^4 + 637*s*t^5 - 160*t^6 - 637*s^5*u + 
      1552*s^4*t*u + 248*s^5*t*u + 3822*s^3*t^2*u + 534*s^4*t^2*u - 
      2512*s^2*t^3*u - 448*s^3*t^3*u - 3185*s*t^4*u - 534*s^2*t^4*u + 
      960*t^5*u + 200*s*t^5*u - 776*s^4*u^2 - 3822*s^3*t*u^2 - 
      534*s^4*t*u^2 + 3768*s^2*t^2*u^2 + 896*s^3*t^2*u^2 + 48*s^4*t^2*u^2 - 
      160*s^5*t^2*u^2 + 6370*s*t^3*u^2 + 1602*s^2*t^3*u^2 + 208*s^3*t^3*u^2 + 
      192*s^4*t^3*u^2 - 2400*t^4*u^2 - 800*s*t^4*u^2 - 320*s^2*t^4*u^2 + 
      160*s^3*t^4*u^2 + 1274*s^3*u^3 - 2512*s^2*t*u^3 - 448*s^3*t*u^3 - 
      6370*s*t^2*u^3 - 1602*s^2*t^2*u^3 - 208*s^3*t^2*u^3 - 192*s^4*t^2*u^3 + 
      3200*t^3*u^3 + 1200*s*t^3*u^3 + 640*s^2*t^3*u^3 - 320*s^3*t^3*u^3 + 
      628*s^2*u^4 + 3185*s*t*u^4 + 534*s^2*t*u^4 - 2400*t^2*u^4 - 
      800*s*t^2*u^4 - 320*s^2*t^2*u^4 + 160*s^3*t^2*u^4 - 637*s*u^5 + 
      960*t*u^5 + 200*s*t*u^5 - 160*u^6))/(720*s^4*t^3*u^3) - 
   ((I/288)*Pi^3*(43*s^6 + 542*s^5*t - 7*s^4*t^2 - 756*s^3*t^3 + 
      565*s^2*t^4 + 886*s*t^5 + 263*t^6 - 542*s^5*u + 14*s^4*t*u - 
      36*s^5*t*u + 2268*s^3*t^2*u + 240*s^4*t^2*u - 2260*s^2*t^3*u - 
      576*s^3*t^3*u - 4430*s*t^4*u - 960*s^2*t^4*u - 1578*t^5*u - 
      396*s*t^5*u - 7*s^4*u^2 - 2268*s^3*t*u^2 - 240*s^4*t*u^2 + 
      3390*s^2*t^2*u^2 + 1152*s^3*t^2*u^2 + 672*s^4*t^2*u^2 + 
      32*s^5*t^2*u^2 + 8860*s*t^3*u^2 + 2880*s^2*t^3*u^2 + 1056*s^3*t^3*u^2 + 
      3945*t^4*u^2 + 1584*s*t^4*u^2 + 576*s^2*t^4*u^2 - 32*s^3*t^4*u^2 + 
      756*s^3*u^3 - 2260*s^2*t*u^3 - 576*s^3*t*u^3 - 8860*s*t^2*u^3 - 
      2880*s^2*t^2*u^3 - 1056*s^3*t^2*u^3 - 5260*t^3*u^3 - 2376*s*t^3*u^3 - 
      1152*s^2*t^3*u^3 + 64*s^3*t^3*u^3 + 565*s^2*u^4 + 4430*s*t*u^4 + 
      960*s^2*t*u^4 + 3945*t^2*u^4 + 1584*s*t^2*u^4 + 576*s^2*t^2*u^4 - 
      32*s^3*t^2*u^4 - 886*s*u^5 - 1578*t*u^5 - 396*s*t*u^5 + 263*u^6))/
    (s^4*t^3*u^3) - (2*Pi^2*(t - u)*(s^4 - 6*s^2*t^2 - 3*t^4 + 12*s^2*t*u + 
      4*s^3*t*u + 12*t^3*u + 4*s*t^3*u - 6*s^2*u^2 - 18*t^2*u^2 - 
      8*s*t^2*u^2 - 8*s^2*t^2*u^2 + 12*t*u^3 + 4*s*t*u^3 - 3*u^4)*Log[2])/
    (s^3*t^3*u^3) - (7*Pi^2*(t - u)*(s + t - u)*(s - t + u)*
     (3*s^2 - 3*t^2 + 6*t*u + 2*s*t*u - 3*u^2)*Log[s/m^2])/(36*s^3*t^3*u^3) + 
   ((I/36)*Pi*(t - u)*(179*s^4 - 354*s^2*t^2 + 223*t^4 + 708*s^2*t*u + 
      162*s^3*t*u - 892*t^3*u - 234*s*t^3*u - 354*s^2*u^2 + 1338*t^2*u^2 + 
      468*s*t^2*u^2 + 144*s^2*t^2*u^2 - 892*t*u^3 - 234*s*t*u^3 + 223*u^4)*
     Log[s/m^2])/(s^3*t^3*u^3) + 
   ((t - u)*(997*s^4 - 2622*s^2*t^2 + 2777*t^4 + 5244*s^2*t*u + 18*s^3*t*u - 
      11108*t^3*u - 3114*s*t^3*u - 2622*s^2*u^2 + 16662*t^2*u^2 + 
      6228*s*t^2*u^2 + 1440*s^2*t^2*u^2 - 11108*t*u^3 - 3114*s*t*u^3 + 
      2777*u^4)*Log[s/m^2])/(216*s^3*t^3*u^3) + 
   ((t - u)*(3*s^4 - 10*s^2*t^2 + 15*t^4 + 20*s^2*t*u + 6*s^3*t*u - 
      60*t^3*u - 18*s*t^3*u - 10*s^2*u^2 + 90*t^2*u^2 + 36*s*t^2*u^2 + 
      24*s^2*t^2*u^2 - 60*t*u^3 - 18*s*t*u^3 + 15*u^4)*Log[s/m^2]^2)/
    (9*s^3*t^3*u^3) - ((I/12)*Pi^3*(s + t - u)*(s - t + u)*
     (5*s^3 + 20*s^2*t - 5*s*t^2 - 20*t^3 - 20*s^2*u + 10*s*t*u + 4*s^2*t*u + 
      60*t^2*u + 14*s*t^2*u - 5*s*u^2 - 60*t*u^2 - 14*s*t*u^2 + 20*u^3)*
     Log[s/M^2])/(s^3*t^3*u^3) + 
   (Pi^2*(t - u)*(67*s^4 - 154*s^2*t^2 + 103*t^4 + 308*s^2*t*u + 54*s^3*t*u - 
      412*t^3*u - 86*s*t^3*u - 154*s^2*u^2 + 618*t^2*u^2 + 172*s*t^2*u^2 + 
      64*s^2*t^2*u^2 - 412*t*u^3 - 86*s*t*u^3 + 103*u^4)*Log[s/M^2])/
    (12*s^3*t^3*u^3) - ((I/72)*Pi*(t - u)*(2421*s^4 - 4826*s^2*t^2 + 
      3237*t^4 + 9652*s^2*t*u + 1322*s^3*t*u - 12948*t^3*u - 1874*s*t^3*u - 
      4826*s^2*u^2 + 19422*t^2*u^2 + 3748*s*t^2*u^2 - 432*s^2*t^2*u^2 - 
      12948*t*u^3 - 1874*s*t*u^3 + 3237*u^4)*Log[s/M^2])/(s^3*t^3*u^3) + 
   (((7*I)/6)*Pi*(t - u)*(s + t - u)*(s - t + u)*(3*s^2 - 3*t^2 + 6*t*u + 
      2*s*t*u - 3*u^2)*Log[s/m^2]*Log[s/M^2])/(s^3*t^3*u^3) + 
   ((t - u)*(89*s^4 + 2*s^2*t^2 - 107*t^4 - 4*s^2*t*u - 210*s^3*t*u + 
      428*t^3*u + 234*s*t^3*u + 2*s^2*u^2 - 642*t^2*u^2 - 468*s*t^2*u^2 - 
      624*s^2*t^2*u^2 + 428*t*u^3 + 234*s*t*u^3 - 107*u^4)*Log[s/m^2]*
     Log[s/M^2])/(36*s^3*t^3*u^3) + (7*Pi^2*(t - u)*(s + t - u)*(s - t + u)*
     (3*s^2 - 3*t^2 + 6*t*u + 2*s*t*u - 3*u^2)*Log[s/M^2]^2)/
    (24*s^3*t^3*u^3) - ((t - u)*(76*s^4 + 4970*s^2*t^2 - 2350*t^4 - 
      9940*s^2*t*u - 2257*s^3*t*u + 9400*t^3*u + 1765*s*t^3*u + 
      4970*s^2*u^2 - 14100*t^2*u^2 - 3530*s*t^2*u^2 - 1128*s^2*t^2*u^2 + 
      9400*t*u^3 + 1765*s*t*u^3 - 2350*u^4)*Log[s/M^2]^2)/(72*s^3*t^3*u^3) + 
   ((I/24)*Pi*(t - u)*(65*s^4 - 110*s^2*t^2 + 61*t^4 + 220*s^2*t*u + 
      8*s^3*t*u - 244*t^3*u - 32*s*t^3*u - 110*s^2*u^2 + 366*t^2*u^2 + 
      64*s*t^2*u^2 - 48*s^2*t^2*u^2 - 244*t*u^3 - 32*s*t*u^3 + 61*u^4)*
     Log[s/M^2]^2)/(s^3*t^3*u^3) - (7*(t - u)*(s + t - u)*(s - t + u)*
     (3*s^2 - 3*t^2 + 6*t*u + 2*s*t*u - 3*u^2)*Log[s/m^2]*Log[s/M^2]^2)/
    (12*s^3*t^3*u^3) + ((I/12)*Pi*(t - u)*(s + t - u)*(s - t + u)*
     (3*s^2 - 3*t^2 + 6*t*u + 2*s*t*u - 3*u^2)*Log[s/M^2]^3)/(s^3*t^3*u^3) - 
   ((t - u)*(9*s^4 + 2*s^2*t^2 - 3*t^4 - 4*s^2*t*u - 23*s^3*t*u + 12*t^3*u + 
      11*s*t^3*u + 2*s^2*u^2 - 18*t^2*u^2 - 22*s*t^2*u^2 - 48*s^2*t^2*u^2 + 
      12*t*u^3 + 11*s*t*u^3 - 3*u^4)*Log[s/M^2]^3)/(18*s^3*t^3*u^3) - 
   ((t - u)*(s + t - u)*(s - t + u)*(3*s^2 - 3*t^2 + 6*t*u + 2*s*t*u - 3*u^2)*
     Log[s/M^2]^4)/(48*s^3*t^3*u^3) - 
   ((I/12)*Pi^3*(s - t + u)*(43*s^5 + 7*s^4*t - 74*s^3*t^2 - 2*s^2*t^3 + 
      31*s*t^4 - 5*t^5 - 7*s^4*u + 148*s^3*t*u + 42*s^4*t*u + 6*s^2*t^2*u + 
      2*s^3*t^2*u - 124*s*t^3*u - 34*s^2*t^3*u + 25*t^4*u + 6*s*t^4*u - 
      74*s^3*u^2 - 6*s^2*t*u^2 - 2*s^3*t*u^2 + 186*s*t^2*u^2 + 
      68*s^2*t^2*u^2 + 40*s^3*t^2*u^2 + 8*s^4*t^2*u^2 - 50*t^3*u^2 - 
      18*s*t^3*u^2 - 8*s^2*t^3*u^2 - 16*s^3*t^3*u^2 + 2*s^2*u^3 - 
      124*s*t*u^3 - 34*s^2*t*u^3 + 50*t^2*u^3 + 18*s*t^2*u^3 + 
      8*s^2*t^2*u^3 + 16*s^3*t^2*u^3 + 31*s*u^4 - 25*t*u^4 - 6*s*t*u^4 + 
      5*u^5)*Log[-(t/s)])/(s^4*t^3*u^3) + 
   (Pi^2*(973*s^6 - 646*s^5*t - 2273*s^4*t^2 + 2220*s^3*t^3 - 357*s^2*t^4 + 
      90*s*t^5 - 135*t^6 + 646*s^5*u + 4546*s^4*t*u + 640*s^5*t*u - 
      6660*s^3*t^2*u - 1524*s^4*t^2*u + 1428*s^2*t^3*u + 1244*s^3*t^3*u - 
      450*s*t^4*u - 156*s^2*t^4*u + 810*t^5*u - 108*s*t^5*u - 2273*s^4*u^2 + 
      6660*s^3*t*u^2 + 1524*s^4*t*u^2 - 2142*s^2*t^2*u^2 - 2488*s^3*t^2*u^2 - 
      320*s^4*t^2*u^2 + 1328*s^5*t^2*u^2 + 900*s*t^3*u^2 + 468*s^2*t^3*u^2 + 
      416*s^3*t^3*u^2 - 1472*s^4*t^3*u^2 - 2025*t^4*u^2 + 432*s*t^4*u^2 - 
      288*s^2*t^4*u^2 + 144*s^3*t^4*u^2 - 2220*s^3*u^3 + 1428*s^2*t*u^3 + 
      1244*s^3*t*u^3 - 900*s*t^2*u^3 - 468*s^2*t^2*u^3 - 416*s^3*t^2*u^3 + 
      1472*s^4*t^2*u^3 + 2700*t^3*u^3 - 648*s*t^3*u^3 + 576*s^2*t^3*u^3 - 
      288*s^3*t^3*u^3 - 357*s^2*u^4 + 450*s*t*u^4 + 156*s^2*t*u^4 - 
      2025*t^2*u^4 + 432*s*t^2*u^4 - 288*s^2*t^2*u^4 + 144*s^3*t^2*u^4 - 
      90*s*u^5 + 810*t*u^5 - 108*s*t*u^5 - 135*u^6)*Log[-(t/s)])/
    (144*s^4*t^3*u^3) - ((I/72)*Pi*(3790*s^6 - 2011*s^5*t - 6851*s^4*t^2 + 
      3798*s^3*t^3 + 3636*s^2*t^4 - 891*s*t^5 + 321*t^6 + 2011*s^5*u + 
      13702*s^4*t*u + 3509*s^5*t*u - 11394*s^3*t^2*u - 2655*s^4*t^2*u - 
      14544*s^2*t^3*u - 3839*s^3*t^3*u + 4455*s*t^4*u + 1899*s^2*t^4*u - 
      1926*t^5*u - 426*s*t^5*u - 6851*s^4*u^2 + 11394*s^3*t*u^2 + 
      2655*s^4*t*u^2 + 21816*s^2*t^2*u^2 + 7678*s^3*t^2*u^2 + 
      5000*s^4*t^2*u^2 + 2080*s^5*t^2*u^2 - 8910*s*t^3*u^2 - 
      5697*s^2*t^3*u^2 - 3392*s^3*t^3*u^2 - 1888*s^4*t^3*u^2 + 4815*t^4*u^2 + 
      1704*s*t^4*u^2 - 408*s^2*t^4*u^2 - 192*s^3*t^4*u^2 - 3798*s^3*u^3 - 
      14544*s^2*t*u^3 - 3839*s^3*t*u^3 + 8910*s*t^2*u^3 + 5697*s^2*t^2*u^3 + 
      3392*s^3*t^2*u^3 + 1888*s^4*t^2*u^3 - 6420*t^3*u^3 - 2556*s*t^3*u^3 + 
      816*s^2*t^3*u^3 + 384*s^3*t^3*u^3 + 3636*s^2*u^4 - 4455*s*t*u^4 - 
      1899*s^2*t*u^4 + 4815*t^2*u^4 + 1704*s*t^2*u^4 - 408*s^2*t^2*u^4 - 
      192*s^3*t^2*u^4 + 891*s*u^5 - 1926*t*u^5 - 426*s*t*u^5 + 321*u^6)*
     Log[-(t/s)])/(s^4*t^3*u^3) + 
   ((I/6)*Pi*(s - t + u)*(56*s^4 + 21*s^3*t - 91*s^2*t^2 - 21*s*t^3 + 
      35*t^4 - 21*s^3*u + 182*s^2*t*u + 56*s^3*t*u + 63*s*t^2*u + 
      14*s^2*t^2*u - 140*t^3*u - 42*s*t^3*u - 91*s^2*u^2 - 63*s*t*u^2 - 
      14*s^2*t*u^2 + 210*t^2*u^2 + 84*s*t^2*u^2 + 56*s^2*t^2*u^2 + 
      20*s^3*t^2*u^2 - 8*s^2*t^3*u^2 + 21*s*u^3 - 140*t*u^3 - 42*s*t*u^3 + 
      8*s^2*t^2*u^3 + 35*u^4)*Log[s/m^2]*Log[-(t/s)])/(s^3*t^3*u^3) + 
   ((s + t - u)*(79*s^5 - 6*s^4*t - 142*s^3*t^2 + 34*s^2*t^3 + 75*s*t^4 - 
      16*t^5 + 6*s^4*u + 284*s^3*t*u + 42*s^4*t*u - 102*s^2*t^2*u - 
      42*s^3*t^2*u - 300*s*t^3*u - 60*s^2*t^3*u + 80*t^4*u + 24*s*t^4*u - 
      142*s^3*u^2 + 102*s^2*t*u^2 + 42*s^3*t*u^2 + 450*s*t^2*u^2 + 
      120*s^2*t^2*u^2 - 24*s^3*t^2*u^2 + 12*s^4*t^2*u^2 - 160*t^3*u^2 - 
      72*s*t^3*u^2 - 48*s^2*t^3*u^2 - 12*s^3*t^3*u^2 - 34*s^2*u^3 - 
      300*s*t*u^3 - 60*s^2*t*u^3 + 160*t^2*u^3 + 72*s*t^2*u^3 + 
      48*s^2*t^2*u^3 + 12*s^3*t^2*u^3 + 75*s*u^4 - 80*t*u^4 - 24*s*t*u^4 + 
      16*u^5)*Log[s/m^2]*Log[-(t/s)])/(18*s^4*t^3*u^3) + 
   (2*(s + t - u)*(s - t + u)*Log[s/m^2]^2*Log[-(t/s)])/(3*s*t*u) - 
   (Pi^2*(s + t - u)*(s - t + u)*(4*s^4 + 15*s^3*t - 17*s^2*t^2 - 15*s*t^3 + 
      13*t^4 - 15*s^3*u + 34*s^2*t*u + 8*s^3*t*u + 45*s*t^2*u + 
      10*s^2*t^2*u - 52*t^3*u - 14*s*t^3*u - 17*s^2*u^2 - 45*s*t*u^2 - 
      10*s^2*t*u^2 + 78*t^2*u^2 + 28*s*t^2*u^2 + 8*s^2*t^2*u^2 + 15*s*u^3 - 
      52*t*u^3 - 14*s*t*u^3 + 13*u^4)*Log[s/M^2]*Log[-(t/s)])/
    (12*s^4*t^3*u^3) - ((s + t - u)*(214*s^5 + 2181*s^4*t + 4136*s^3*t^2 + 
      974*s^2*t^3 - 358*s*t^4 - 891*t^5 - 2181*s^4*u - 8272*s^3*t*u - 
      1758*s^4*t*u - 2922*s^2*t^2*u - 1014*s^3*t^2*u + 1432*s*t^3*u + 
      102*s^2*t^3*u + 4455*t^4*u + 1086*s*t^4*u + 4136*s^3*u^2 + 
      2922*s^2*t*u^2 + 1014*s^3*t*u^2 - 2148*s*t^2*u^2 - 204*s^2*t^2*u^2 - 
      1392*s^3*t^2*u^2 - 736*s^4*t^2*u^2 - 8910*t^3*u^2 - 3258*s*t^3*u^2 - 
      48*s^2*t^3*u^2 + 736*s^3*t^3*u^2 - 974*s^2*u^3 + 1432*s*t*u^3 + 
      102*s^2*t*u^3 + 8910*t^2*u^3 + 3258*s*t^2*u^3 + 48*s^2*t^2*u^3 - 
      736*s^3*t^2*u^3 - 358*s*u^4 - 4455*t*u^4 - 1086*s*t*u^4 + 891*u^5)*
     Log[s/M^2]*Log[-(t/s)])/(144*s^4*t^3*u^3) - 
   ((I/48)*Pi*(237*s^6 - 392*s^5*t - 355*s^4*t^2 + 376*s^3*t^3 + 
      503*s^2*t^4 - 656*s*t^5 + 95*t^6 + 392*s^5*u + 710*s^4*t*u + 
      452*s^5*t*u - 1128*s^3*t^2*u - 12*s^4*t^2*u - 2012*s^2*t^3*u - 
      884*s^3*t^3*u + 3280*s*t^4*u + 732*s^2*t^4*u - 570*t^5*u - 
      355*s^4*u^2 + 1128*s^3*t*u^2 + 12*s^4*t*u^2 + 3018*s^2*t^2*u^2 + 
      1768*s^3*t^2*u^2 + 704*s^4*t^2*u^2 - 288*s^5*t^2*u^2 - 6560*s*t^3*u^2 - 
      2196*s^2*t^3*u^2 - 800*s^3*t^3*u^2 + 224*s^4*t^3*u^2 + 1425*t^4*u^2 + 
      288*s^2*t^4*u^2 + 64*s^3*t^4*u^2 - 376*s^3*u^3 - 2012*s^2*t*u^3 - 
      884*s^3*t*u^3 + 6560*s*t^2*u^3 + 2196*s^2*t^2*u^3 + 800*s^3*t^2*u^3 - 
      224*s^4*t^2*u^3 - 1900*t^3*u^3 - 576*s^2*t^3*u^3 - 128*s^3*t^3*u^3 + 
      503*s^2*u^4 - 3280*s*t*u^4 - 732*s^2*t*u^4 + 1425*t^2*u^4 + 
      288*s^2*t^2*u^4 + 64*s^3*t^2*u^4 + 656*s*u^5 - 570*t*u^5 + 95*u^6)*
     Log[s/M^2]*Log[-(t/s)])/(s^4*t^3*u^3) - 
   (4*(s + t - u)*(s - t + u)*Log[s/m^2]*Log[s/M^2]*Log[-(t/s)])/(3*s*t*u) - 
   ((I/8)*Pi*(s + t - u)*(s - t + u)*(8*s^4 + 3*s^3*t - 13*s^2*t^2 - 
      3*s*t^3 + 5*t^4 - 3*s^3*u + 26*s^2*t*u + 8*s^3*t*u + 9*s*t^2*u + 
      2*s^2*t^2*u - 20*t^3*u - 6*s*t^3*u - 13*s^2*u^2 - 9*s*t*u^2 - 
      2*s^2*t*u^2 + 30*t^2*u^2 + 12*s*t^2*u^2 + 8*s^2*t^2*u^2 + 3*s*u^3 - 
      20*t*u^3 - 6*s*t*u^3 + 5*u^4)*Log[s/M^2]^2*Log[-(t/s)])/(s^4*t^3*u^3) + 
   ((s + t - u)*(41*s^5 - 67*s^4*t - 138*s^3*t^2 + 70*s^2*t^3 + 81*s*t^4 - 
      19*t^5 + 67*s^4*u + 276*s^3*t*u + 204*s^4*t*u - 210*s^2*t^2*u - 
      60*s^3*t^2*u - 324*s*t^3*u - 180*s^2*t^3*u + 95*t^4*u + 84*s*t^4*u - 
      138*s^3*u^2 + 210*s^2*t*u^2 + 60*s^3*t*u^2 + 486*s*t^2*u^2 + 
      360*s^2*t^2*u^2 + 96*s^3*t^2*u^2 - 64*s^4*t^2*u^2 - 190*t^3*u^2 - 
      252*s*t^3*u^2 + 192*s^2*t^3*u^2 + 64*s^3*t^3*u^2 - 70*s^2*u^3 - 
      324*s*t*u^3 - 180*s^2*t*u^3 + 190*t^2*u^3 + 252*s*t^2*u^3 - 
      192*s^2*t^2*u^3 - 64*s^3*t^2*u^3 + 81*s*u^4 - 95*t*u^4 - 84*s*t*u^4 + 
      19*u^5)*Log[s/M^2]^2*Log[-(t/s)])/(96*s^4*t^3*u^3) - 
   (Pi^2*(s - t + u)*(97*s^5 + 14*s^4*t - 164*s^3*t^2 + 2*s^2*t^3 + 
      67*s*t^4 - 16*t^5 - 14*s^4*u + 328*s^3*t*u + 86*s^4*t*u - 6*s^2*t^2*u + 
      4*s^3*t^2*u - 268*s*t^3*u - 66*s^2*t^3*u + 80*t^4*u + 16*s*t^4*u - 
      164*s^3*u^2 + 6*s^2*t*u^2 - 4*s^3*t*u^2 + 402*s*t^2*u^2 + 
      132*s^2*t^2*u^2 + 80*s^3*t^2*u^2 + 24*s^4*t^2*u^2 - 160*t^3*u^2 - 
      48*s*t^3*u^2 - 16*s^3*t^3*u^2 - 2*s^2*u^3 - 268*s*t*u^3 - 
      66*s^2*t*u^3 + 160*t^2*u^3 + 48*s*t^2*u^3 + 16*s^3*t^2*u^3 + 67*s*u^4 - 
      80*t*u^4 - 16*s*t*u^4 + 16*u^5)*Log[-(t/s)]^2)/(24*s^4*t^3*u^3) - 
   ((7162*s^6 - 2211*s^5*t - 6201*s^4*t^2 + 13570*s^3*t^3 + 7016*s^2*t^4 - 
      3503*s*t^5 - 121*t^6 + 2211*s^5*u + 12402*s^4*t*u + 4924*s^5*t*u - 
      40710*s^3*t^2*u - 8082*s^4*t^2*u - 28064*s^2*t^3*u - 7774*s^3*t^3*u + 
      17515*s*t^4*u + 5274*s^2*t^4*u + 726*t^5*u + 42*s*t^5*u - 
      6201*s^4*u^2 + 40710*s^3*t*u^2 + 8082*s^4*t*u^2 + 42096*s^2*t^2*u^2 + 
      15548*s^3*t^2*u^2 + 8800*s^4*t^2*u^2 + 3328*s^5*t^2*u^2 - 
      35030*s*t^3*u^2 - 15822*s^2*t^3*u^2 - 7648*s^3*t^3*u^2 - 
      3776*s^4*t^3*u^2 - 1815*t^4*u^2 - 168*s*t^4*u^2 - 480*s^2*t^4*u^2 + 
      448*s^3*t^4*u^2 - 13570*s^3*u^3 - 28064*s^2*t*u^3 - 7774*s^3*t*u^3 + 
      35030*s*t^2*u^3 + 15822*s^2*t^2*u^3 + 7648*s^3*t^2*u^3 + 
      3776*s^4*t^2*u^3 + 2420*t^3*u^3 + 252*s*t^3*u^3 + 960*s^2*t^3*u^3 - 
      896*s^3*t^3*u^3 + 7016*s^2*u^4 - 17515*s*t*u^4 - 5274*s^2*t*u^4 - 
      1815*t^2*u^4 - 168*s*t^2*u^4 - 480*s^2*t^2*u^4 + 448*s^3*t^2*u^4 + 
      3503*s*u^5 + 726*t*u^5 + 42*s*t*u^5 - 121*u^6)*Log[-(t/s)]^2)/
    (288*s^4*t^3*u^3) - ((I/96)*Pi*(733*s^6 - 788*s^5*t - 1591*s^4*t^2 + 
      1824*s^3*t^3 + 159*s^2*t^4 - 684*s*t^5 - 101*t^6 + 788*s^5*u + 
      3182*s^4*t*u + 780*s^5*t*u - 5472*s^3*t^2*u - 924*s^4*t^2*u - 
      636*s^2*t^3*u + 60*s^3*t^3*u + 3420*s*t^4*u + 684*s^2*t^4*u + 
      606*t^5*u + 72*s*t^5*u - 1591*s^4*u^2 + 5472*s^3*t*u^2 + 
      924*s^4*t*u^2 + 954*s^2*t^2*u^2 - 120*s^3*t^2*u^2 + 384*s^4*t^2*u^2 + 
      480*s^5*t^2*u^2 - 6840*s*t^3*u^2 - 2052*s^2*t^3*u^2 - 480*s^3*t^3*u^2 - 
      576*s^4*t^3*u^2 - 1515*t^4*u^2 - 288*s*t^4*u^2 - 96*s^2*t^4*u^2 + 
      96*s^3*t^4*u^2 - 1824*s^3*u^3 - 636*s^2*t*u^3 + 60*s^3*t*u^3 + 
      6840*s*t^2*u^3 + 2052*s^2*t^2*u^3 + 480*s^3*t^2*u^3 + 576*s^4*t^2*u^3 + 
      2020*t^3*u^3 + 432*s*t^3*u^3 + 192*s^2*t^3*u^3 - 192*s^3*t^3*u^3 + 
      159*s^2*u^4 - 3420*s*t*u^4 - 684*s^2*t*u^4 - 1515*t^2*u^4 - 
      288*s*t^2*u^4 - 96*s^2*t^2*u^4 + 96*s^3*t^2*u^4 + 684*s*u^5 + 
      606*t*u^5 + 72*s*t*u^5 - 101*u^6)*Log[-(t/s)]^2)/(s^4*t^3*u^3) + 
   ((s - t + u)*(56*s^4 + 21*s^3*t - 91*s^2*t^2 - 21*s*t^3 + 35*t^4 - 
      21*s^3*u + 182*s^2*t*u + 56*s^3*t*u + 63*s*t^2*u + 14*s^2*t^2*u - 
      140*t^3*u - 42*s*t^3*u - 91*s^2*u^2 - 63*s*t*u^2 - 14*s^2*t*u^2 + 
      210*t^2*u^2 + 84*s*t^2*u^2 + 56*s^2*t^2*u^2 + 20*s^3*t^2*u^2 - 
      8*s^2*t^3*u^2 + 21*s*u^3 - 140*t*u^3 - 42*s*t*u^3 + 8*s^2*t^2*u^3 + 
      35*u^4)*Log[s/m^2]*Log[-(t/s)]^2)/(12*s^3*t^3*u^3) - 
   ((I/8)*Pi*(s + t - u)*(s - t + u)*(12*s^4 - 9*s^3*t - 9*s^2*t^2 + 
      9*s*t^3 - 3*t^4 + 9*s^3*u + 18*s^2*t*u + 8*s^3*t*u - 27*s*t^2*u - 
      6*s^2*t^2*u + 12*t^3*u + 2*s*t^3*u - 9*s^2*u^2 + 27*s*t*u^2 + 
      6*s^2*t*u^2 - 18*t^2*u^2 - 4*s*t^2*u^2 + 8*s^2*t^2*u^2 - 9*s*u^3 + 
      12*t*u^3 + 2*s*t*u^3 - 3*u^4)*Log[s/M^2]*Log[-(t/s)]^2)/(s^4*t^3*u^3) - 
   ((98*s^6 - 183*s^5*t - 75*s^4*t^2 + 222*s^3*t^3 + 176*s^2*t^4 - 
      359*s*t^5 + 57*t^6 + 183*s^5*u + 150*s^4*t*u + 124*s^5*t*u - 
      666*s^3*t^2*u - 78*s^4*t^2*u - 704*s^2*t^3*u - 322*s^3*t^3*u + 
      1795*s*t^4*u + 414*s^2*t^4*u - 342*t^5*u - 42*s*t^5*u - 75*s^4*u^2 + 
      666*s^3*t*u^2 + 78*s^4*t*u^2 + 1056*s^2*t^2*u^2 + 644*s^3*t^2*u^2 + 
      304*s^4*t^2*u^2 - 80*s^5*t^2*u^2 - 3590*s*t^3*u^2 - 1242*s^2*t^3*u^2 - 
      544*s^3*t^3*u^2 + 112*s^4*t^3*u^2 + 855*t^4*u^2 + 168*s*t^4*u^2 + 
      48*s^2*t^4*u^2 - 32*s^3*t^4*u^2 - 222*s^3*u^3 - 704*s^2*t*u^3 - 
      322*s^3*t*u^3 + 3590*s*t^2*u^3 + 1242*s^2*t^2*u^3 + 544*s^3*t^2*u^3 - 
      112*s^4*t^2*u^3 - 1140*t^3*u^3 - 252*s*t^3*u^3 - 96*s^2*t^3*u^3 + 
      64*s^3*t^3*u^3 + 176*s^2*u^4 - 1795*s*t*u^4 - 414*s^2*t*u^4 + 
      855*t^2*u^4 + 168*s*t^2*u^4 + 48*s^2*t^2*u^4 - 32*s^3*t^2*u^4 + 
      359*s*u^5 - 342*t*u^5 - 42*s*t*u^5 + 57*u^6)*Log[s/M^2]*Log[-(t/s)]^2)/
    (48*s^4*t^3*u^3) - ((s + t - u)*(s - t + u)*(8*s^4 + 3*s^3*t - 
      13*s^2*t^2 - 3*s*t^3 + 5*t^4 - 3*s^3*u + 26*s^2*t*u + 8*s^3*t*u + 
      9*s*t^2*u + 2*s^2*t^2*u - 20*t^3*u - 6*s*t^3*u - 13*s^2*u^2 - 
      9*s*t*u^2 - 2*s^2*t*u^2 + 30*t^2*u^2 + 12*s*t^2*u^2 + 8*s^2*t^2*u^2 + 
      3*s*u^3 - 20*t*u^3 - 6*s*t*u^3 + 5*u^4)*Log[s/M^2]^2*Log[-(t/s)]^2)/
    (16*s^4*t^3*u^3) + ((I/24)*Pi*(s - t + u)*(34*s^5 - 7*s^4*t - 
      62*s^3*t^2 + 20*s^2*t^3 + 28*s*t^4 - 13*t^5 + 7*s^4*u + 124*s^3*t*u + 
      28*s^4*t*u - 60*s^2*t^2*u - 10*s^3*t^2*u - 112*s*t^3*u - 24*s^2*t^3*u + 
      65*t^4*u + 14*s*t^4*u - 62*s^3*u^2 + 60*s^2*t*u^2 + 10*s^3*t*u^2 + 
      168*s*t^2*u^2 + 48*s^2*t^2*u^2 + 24*s^3*t^2*u^2 + 16*s^4*t^2*u^2 - 
      130*t^3*u^2 - 42*s*t^3*u^2 - 8*s^2*t^3*u^2 - 20*s^2*u^3 - 112*s*t*u^3 - 
      24*s^2*t*u^3 + 130*t^2*u^3 + 42*s*t^2*u^3 + 8*s^2*t^2*u^3 + 28*s*u^4 - 
      65*t*u^4 - 14*s*t*u^4 + 13*u^5)*Log[-(t/s)]^3)/(s^4*t^3*u^3) - 
   ((481*s^6 - 874*s^5*t - 845*s^4*t^2 + 1708*s^3*t^3 + 63*s^2*t^4 - 
      1122*s*t^5 + 13*t^6 + 874*s^5*u + 1690*s^4*t*u + 580*s^5*t*u - 
      5124*s^3*t^2*u - 744*s^4*t^2*u - 252*s^2*t^3*u - 136*s^3*t^3*u + 
      5610*s*t^4*u + 1176*s^2*t^4*u - 78*t^5*u - 12*s*t^5*u - 845*s^4*u^2 + 
      5124*s^3*t*u^2 + 744*s^4*t*u^2 + 378*s^2*t^2*u^2 + 272*s^3*t^2*u^2 + 
      544*s^4*t^2*u^2 + 160*s^5*t^2*u^2 - 11220*s*t^3*u^2 - 
      3528*s^2*t^3*u^2 - 1120*s^3*t^3*u^2 - 128*s^4*t^3*u^2 + 195*t^4*u^2 + 
      48*s*t^4*u^2 - 32*s^3*t^4*u^2 - 1708*s^3*u^3 - 252*s^2*t*u^3 - 
      136*s^3*t*u^3 + 11220*s*t^2*u^3 + 3528*s^2*t^2*u^3 + 1120*s^3*t^2*u^3 + 
      128*s^4*t^2*u^3 - 260*t^3*u^3 - 72*s*t^3*u^3 + 64*s^3*t^3*u^3 + 
      63*s^2*u^4 - 5610*s*t*u^4 - 1176*s^2*t*u^4 + 195*t^2*u^4 + 
      48*s*t^2*u^4 - 32*s^3*t^2*u^4 + 1122*s*u^5 - 78*t*u^5 - 12*s*t*u^5 + 
      13*u^6)*Log[-(t/s)]^3)/(288*s^4*t^3*u^3) - 
   ((s + t - u)*(s - t + u)*(10*s^4 - 3*s^3*t - 11*s^2*t^2 + 3*s*t^3 + t^4 + 
      3*s^3*u + 22*s^2*t*u + 8*s^3*t*u - 9*s*t^2*u - 2*s^2*t^2*u - 4*t^3*u - 
      2*s*t^3*u - 11*s^2*u^2 + 9*s*t*u^2 + 2*s^2*t*u^2 + 6*t^2*u^2 + 
      4*s*t^2*u^2 + 8*s^2*t^2*u^2 - 3*s*u^3 - 4*t*u^3 - 2*s*t*u^3 + u^4)*
     Log[s/M^2]*Log[-(t/s)]^3)/(12*s^4*t^3*u^3) + 
   ((s - t + u)*(14*s^5 - 21*s^4*t - 34*s^3*t^2 + 36*s^2*t^3 + 20*s*t^4 - 
      15*t^5 + 21*s^4*u + 68*s^3*t*u + 12*s^4*t*u - 108*s^2*t^2*u - 
      22*s^3*t^2*u - 80*s*t^3*u - 16*s^2*t^3*u + 75*t^4*u + 18*s*t^4*u - 
      34*s^3*u^2 + 108*s^2*t*u^2 + 22*s^3*t*u^2 + 120*s*t^2*u^2 + 
      32*s^2*t^2*u^2 + 8*s^3*t^2*u^2 + 16*s^4*t^2*u^2 - 150*t^3*u^2 - 
      54*s*t^3*u^2 - 24*s^2*t^3*u^2 - 36*s^2*u^3 - 80*s*t*u^3 - 
      16*s^2*t*u^3 + 150*t^2*u^3 + 54*s*t^2*u^3 + 24*s^2*t^2*u^3 + 20*s*u^4 - 
      75*t*u^4 - 18*s*t*u^4 + 15*u^5)*Log[-(t/s)]^4)/(96*s^4*t^3*u^3) + 
   ((I/24)*Pi^3*(s + t - u)*(102*s^5 - 49*s^4*t - 162*s^3*t^2 + 56*s^2*t^3 + 
      60*s*t^4 - 7*t^5 + 49*s^4*u + 324*s^3*t*u + 96*s^4*t*u - 
      168*s^2*t^2*u - 38*s^3*t^2*u - 240*s*t^3*u - 68*s^2*t^3*u + 35*t^4*u + 
      10*s*t^4*u - 162*s^3*u^2 + 168*s^2*t*u^2 + 38*s^3*t*u^2 + 
      360*s*t^2*u^2 + 136*s^2*t^2*u^2 + 88*s^3*t^2*u^2 - 70*t^3*u^2 - 
      30*s*t^3*u^2 - 24*s^2*t^3*u^2 + 32*s^3*t^3*u^2 - 56*s^2*u^3 - 
      240*s*t*u^3 - 68*s^2*t*u^3 + 70*t^2*u^3 + 30*s*t^2*u^3 + 
      24*s^2*t^2*u^3 - 32*s^3*t^2*u^3 + 60*s*u^4 - 35*t*u^4 - 10*s*t*u^4 + 
      7*u^5)*Log[-(u/s)])/(s^4*t^3*u^3) - 
   (Pi^2*(1989*s^6 + 1258*s^5*t - 4553*s^4*t^2 - 3948*s^3*t^3 - 149*s^2*t^4 - 
      350*s*t^5 - 7*t^6 - 1258*s^5*u + 9106*s^4*t*u + 1244*s^5*t*u + 
      11844*s^3*t^2*u + 2808*s^4*t^2*u + 596*s^2*t^3*u + 1912*s^3*t^3*u + 
      1750*s*t^4*u + 408*s^2*t^4*u + 42*t^5*u - 612*s*t^5*u - 4553*s^4*u^2 - 
      11844*s^3*t*u^2 - 2808*s^4*t*u^2 - 894*s^2*t^2*u^2 - 3824*s^3*t^2*u^2 + 
      32*s^4*t^2*u^2 + 2688*s^5*t^2*u^2 - 3500*s*t^3*u^2 - 1224*s^2*t^3*u^2 - 
      928*s^3*t^3*u^2 + 2944*s^4*t^3*u^2 - 105*t^4*u^2 + 2448*s*t^4*u^2 + 
      256*s^3*t^4*u^2 + 3948*s^3*u^3 + 596*s^2*t*u^3 + 1912*s^3*t*u^3 + 
      3500*s*t^2*u^3 + 1224*s^2*t^2*u^3 + 928*s^3*t^2*u^3 - 
      2944*s^4*t^2*u^3 + 140*t^3*u^3 - 3672*s*t^3*u^3 - 512*s^3*t^3*u^3 - 
      149*s^2*u^4 - 1750*s*t*u^4 - 408*s^2*t*u^4 - 105*t^2*u^4 + 
      2448*s*t^2*u^4 + 256*s^3*t^2*u^4 + 350*s*u^5 + 42*t*u^5 - 612*s*t*u^5 - 
      7*u^6)*Log[-(u/s)])/(288*s^4*t^3*u^3) + 
   ((I/72)*Pi*(3790*s^6 + 2011*s^5*t - 6851*s^4*t^2 - 3798*s^3*t^3 + 
      3636*s^2*t^4 + 891*s*t^5 + 321*t^6 - 2011*s^5*u + 13702*s^4*t*u + 
      3509*s^5*t*u + 11394*s^3*t^2*u + 2655*s^4*t^2*u - 14544*s^2*t^3*u - 
      3839*s^3*t^3*u - 4455*s*t^4*u - 1899*s^2*t^4*u - 1926*t^5*u - 
      426*s*t^5*u - 6851*s^4*u^2 - 11394*s^3*t*u^2 - 2655*s^4*t*u^2 + 
      21816*s^2*t^2*u^2 + 7678*s^3*t^2*u^2 + 5000*s^4*t^2*u^2 + 
      2080*s^5*t^2*u^2 + 8910*s*t^3*u^2 + 5697*s^2*t^3*u^2 + 
      3392*s^3*t^3*u^2 + 1888*s^4*t^3*u^2 + 4815*t^4*u^2 + 1704*s*t^4*u^2 - 
      408*s^2*t^4*u^2 - 192*s^3*t^4*u^2 + 3798*s^3*u^3 - 14544*s^2*t*u^3 - 
      3839*s^3*t*u^3 - 8910*s*t^2*u^3 - 5697*s^2*t^2*u^3 - 3392*s^3*t^2*u^3 - 
      1888*s^4*t^2*u^3 - 6420*t^3*u^3 - 2556*s*t^3*u^3 + 816*s^2*t^3*u^3 + 
      384*s^3*t^3*u^3 + 3636*s^2*u^4 + 4455*s*t*u^4 + 1899*s^2*t*u^4 + 
      4815*t^2*u^4 + 1704*s*t^2*u^4 - 408*s^2*t^2*u^4 - 192*s^3*t^2*u^4 - 
      891*s*u^5 - 1926*t*u^5 - 426*s*t*u^5 + 321*u^6)*Log[-(u/s)])/
    (s^4*t^3*u^3) - ((I/6)*Pi*(s + t - u)*(56*s^4 - 21*s^3*t - 91*s^2*t^2 + 
      21*s*t^3 + 35*t^4 + 21*s^3*u + 182*s^2*t*u + 56*s^3*t*u - 63*s*t^2*u - 
      14*s^2*t^2*u - 140*t^3*u - 42*s*t^3*u - 91*s^2*u^2 + 63*s*t*u^2 + 
      14*s^2*t*u^2 + 210*t^2*u^2 + 84*s*t^2*u^2 + 56*s^2*t^2*u^2 + 
      20*s^3*t^2*u^2 + 8*s^2*t^3*u^2 - 21*s*u^3 - 140*t*u^3 - 42*s*t*u^3 - 
      8*s^2*t^2*u^3 + 35*u^4)*Log[s/m^2]*Log[-(u/s)])/(s^3*t^3*u^3) - 
   ((s - t + u)*(79*s^5 + 6*s^4*t - 142*s^3*t^2 - 34*s^2*t^3 + 75*s*t^4 + 
      16*t^5 - 6*s^4*u + 284*s^3*t*u + 42*s^4*t*u + 102*s^2*t^2*u + 
      42*s^3*t^2*u - 300*s*t^3*u - 60*s^2*t^3*u - 80*t^4*u - 24*s*t^4*u - 
      142*s^3*u^2 - 102*s^2*t*u^2 - 42*s^3*t*u^2 + 450*s*t^2*u^2 + 
      120*s^2*t^2*u^2 - 24*s^3*t^2*u^2 + 12*s^4*t^2*u^2 + 160*t^3*u^2 + 
      72*s*t^3*u^2 + 48*s^2*t^3*u^2 + 12*s^3*t^3*u^2 + 34*s^2*u^3 - 
      300*s*t*u^3 - 60*s^2*t*u^3 - 160*t^2*u^3 - 72*s*t^2*u^3 - 
      48*s^2*t^2*u^3 - 12*s^3*t^2*u^3 + 75*s*u^4 + 80*t*u^4 + 24*s*t*u^4 - 
      16*u^5)*Log[s/m^2]*Log[-(u/s)])/(18*s^4*t^3*u^3) - 
   (2*(s + t - u)*(s - t + u)*Log[s/m^2]^2*Log[-(u/s)])/(3*s*t*u) - 
   (Pi^2*(s + t - u)*(s - t + u)*(s^4 + 20*s^3*t + 12*s^2*t^2 - 20*s*t^3 - 
      13*t^4 - 20*s^3*u - 24*s^2*t*u - 4*s^3*t*u + 60*s*t^2*u + 
      14*s^2*t^2*u + 52*t^3*u + 14*s*t^3*u + 12*s^2*u^2 - 60*s*t*u^2 - 
      14*s^2*t*u^2 - 78*t^2*u^2 - 28*s*t^2*u^2 - 8*s^2*t^2*u^2 + 20*s*u^3 + 
      52*t*u^3 + 14*s*t*u^3 - 13*u^4)*Log[s/M^2]*Log[-(u/s)])/
    (12*s^4*t^3*u^3) + ((s - t + u)*(214*s^5 - 2181*s^4*t + 4136*s^3*t^2 - 
      974*s^2*t^3 - 358*s*t^4 + 891*t^5 + 2181*s^4*u - 8272*s^3*t*u - 
      1758*s^4*t*u + 2922*s^2*t^2*u + 1014*s^3*t^2*u + 1432*s*t^3*u + 
      102*s^2*t^3*u - 4455*t^4*u - 1086*s*t^4*u + 4136*s^3*u^2 - 
      2922*s^2*t*u^2 - 1014*s^3*t*u^2 - 2148*s*t^2*u^2 - 204*s^2*t^2*u^2 - 
      1392*s^3*t^2*u^2 - 736*s^4*t^2*u^2 + 8910*t^3*u^2 + 3258*s*t^3*u^2 + 
      48*s^2*t^3*u^2 - 736*s^3*t^3*u^2 + 974*s^2*u^3 + 1432*s*t*u^3 + 
      102*s^2*t*u^3 - 8910*t^2*u^3 - 3258*s*t^2*u^3 - 48*s^2*t^2*u^3 + 
      736*s^3*t^2*u^3 - 358*s*u^4 + 4455*t*u^4 + 1086*s*t*u^4 - 891*u^5)*
     Log[s/M^2]*Log[-(u/s)])/(144*s^4*t^3*u^3) + 
   ((I/48)*Pi*(237*s^6 + 392*s^5*t - 355*s^4*t^2 - 376*s^3*t^3 + 
      503*s^2*t^4 + 656*s*t^5 + 95*t^6 - 392*s^5*u + 710*s^4*t*u + 
      452*s^5*t*u + 1128*s^3*t^2*u + 12*s^4*t^2*u - 2012*s^2*t^3*u - 
      884*s^3*t^3*u - 3280*s*t^4*u - 732*s^2*t^4*u - 570*t^5*u - 
      355*s^4*u^2 - 1128*s^3*t*u^2 - 12*s^4*t*u^2 + 3018*s^2*t^2*u^2 + 
      1768*s^3*t^2*u^2 + 704*s^4*t^2*u^2 - 288*s^5*t^2*u^2 + 6560*s*t^3*u^2 + 
      2196*s^2*t^3*u^2 + 800*s^3*t^3*u^2 - 224*s^4*t^3*u^2 + 1425*t^4*u^2 + 
      288*s^2*t^4*u^2 + 64*s^3*t^4*u^2 + 376*s^3*u^3 - 2012*s^2*t*u^3 - 
      884*s^3*t*u^3 - 6560*s*t^2*u^3 - 2196*s^2*t^2*u^3 - 800*s^3*t^2*u^3 + 
      224*s^4*t^2*u^3 - 1900*t^3*u^3 - 576*s^2*t^3*u^3 - 128*s^3*t^3*u^3 + 
      503*s^2*u^4 + 3280*s*t*u^4 + 732*s^2*t*u^4 + 1425*t^2*u^4 + 
      288*s^2*t^2*u^4 + 64*s^3*t^2*u^4 - 656*s*u^5 - 570*t*u^5 + 95*u^6)*
     Log[s/M^2]*Log[-(u/s)])/(s^4*t^3*u^3) + 
   (4*(s + t - u)*(s - t + u)*Log[s/m^2]*Log[s/M^2]*Log[-(u/s)])/(3*s*t*u) + 
   ((I/8)*Pi*(s + t - u)*(s - t + u)*(8*s^4 - 3*s^3*t - 13*s^2*t^2 + 
      3*s*t^3 + 5*t^4 + 3*s^3*u + 26*s^2*t*u + 8*s^3*t*u - 9*s*t^2*u - 
      2*s^2*t^2*u - 20*t^3*u - 6*s*t^3*u - 13*s^2*u^2 + 9*s*t*u^2 + 
      2*s^2*t*u^2 + 30*t^2*u^2 + 12*s*t^2*u^2 + 8*s^2*t^2*u^2 - 3*s*u^3 - 
      20*t*u^3 - 6*s*t*u^3 + 5*u^4)*Log[s/M^2]^2*Log[-(u/s)])/(s^4*t^3*u^3) - 
   ((s - t + u)*(41*s^5 + 67*s^4*t - 138*s^3*t^2 - 70*s^2*t^3 + 81*s*t^4 + 
      19*t^5 - 67*s^4*u + 276*s^3*t*u + 204*s^4*t*u + 210*s^2*t^2*u + 
      60*s^3*t^2*u - 324*s*t^3*u - 180*s^2*t^3*u - 95*t^4*u - 84*s*t^4*u - 
      138*s^3*u^2 - 210*s^2*t*u^2 - 60*s^3*t*u^2 + 486*s*t^2*u^2 + 
      360*s^2*t^2*u^2 + 96*s^3*t^2*u^2 - 64*s^4*t^2*u^2 + 190*t^3*u^2 + 
      252*s*t^3*u^2 - 192*s^2*t^3*u^2 - 64*s^3*t^3*u^2 + 70*s^2*u^3 - 
      324*s*t*u^3 - 180*s^2*t*u^3 - 190*t^2*u^3 - 252*s*t^2*u^3 + 
      192*s^2*t^2*u^3 + 64*s^3*t^2*u^3 + 81*s*u^4 + 95*t*u^4 + 84*s*t*u^4 - 
      19*u^5)*Log[s/M^2]^2*Log[-(u/s)])/(96*s^4*t^3*u^3) + 
   (Pi^2*(13*s^6 + 9*s^5*t - 34*s^4*t^2 - 18*s^3*t^3 + 29*s^2*t^4 + 9*s*t^5 - 
      8*t^6 - 9*s^5*u + 68*s^4*t*u + 10*s^5*t*u + 54*s^3*t^2*u + 
      8*s^4*t^2*u - 116*s^2*t^3*u - 20*s^3*t^3*u - 45*s*t^4*u - 8*s^2*t^4*u + 
      48*t^5*u + 10*s*t^5*u - 34*s^4*u^2 - 54*s^3*t*u^2 - 8*s^4*t*u^2 + 
      174*s^2*t^2*u^2 + 40*s^3*t^2*u^2 - 8*s^5*t^2*u^2 + 90*s*t^3*u^2 + 
      24*s^2*t^3*u^2 - 120*t^4*u^2 - 40*s*t^4*u^2 - 16*s^2*t^4*u^2 + 
      8*s^3*t^4*u^2 + 18*s^3*u^3 - 116*s^2*t*u^3 - 20*s^3*t*u^3 - 
      90*s*t^2*u^3 - 24*s^2*t^2*u^3 + 160*t^3*u^3 + 60*s*t^3*u^3 + 
      32*s^2*t^3*u^3 - 16*s^3*t^3*u^3 + 29*s^2*u^4 + 45*s*t*u^4 + 
      8*s^2*t*u^4 - 120*t^2*u^4 - 40*s*t^2*u^4 - 16*s^2*t^2*u^4 + 
      8*s^3*t^2*u^4 - 9*s*u^5 + 48*t*u^5 + 10*s*t*u^5 - 8*u^6)*Log[-(t/s)]*
     Log[-(u/s)])/(6*s^4*t^3*u^3) + 
   ((I/48)*Pi*(43*s^6 - 34*s^5*t - 7*s^4*t^2 + 492*s^3*t^3 + 565*s^2*t^4 - 
      170*s*t^5 + 263*t^6 + 34*s^5*u + 14*s^4*t*u - 36*s^5*t*u - 
      1476*s^3*t^2*u - 240*s^4*t^2*u - 2260*s^2*t^3*u - 576*s^3*t^3*u + 
      850*s*t^4*u + 96*s^2*t^4*u - 1578*t^5*u - 396*s*t^5*u - 7*s^4*u^2 + 
      1476*s^3*t*u^2 + 240*s^4*t*u^2 + 3390*s^2*t^2*u^2 + 1152*s^3*t^2*u^2 + 
      672*s^4*t^2*u^2 + 32*s^5*t^2*u^2 - 1700*s*t^3*u^2 - 288*s^2*t^3*u^2 - 
      96*s^3*t^3*u^2 + 3945*t^4*u^2 + 1584*s*t^4*u^2 + 576*s^2*t^4*u^2 - 
      32*s^3*t^4*u^2 - 492*s^3*u^3 - 2260*s^2*t*u^3 - 576*s^3*t*u^3 + 
      1700*s*t^2*u^3 + 288*s^2*t^2*u^3 + 96*s^3*t^2*u^3 - 5260*t^3*u^3 - 
      2376*s*t^3*u^3 - 1152*s^2*t^3*u^3 + 64*s^3*t^3*u^3 + 565*s^2*u^4 - 
      850*s*t*u^4 - 96*s^2*t*u^4 + 3945*t^2*u^4 + 1584*s*t^2*u^4 + 
      576*s^2*t^2*u^4 - 32*s^3*t^2*u^4 + 170*s*u^5 - 1578*t*u^5 - 
      396*s*t*u^5 + 263*u^6)*Log[-(t/s)]*Log[-(u/s)])/(s^4*t^3*u^3) + 
   ((I/2)*Pi*(s + t - u)^2*(s - t + u)*(5*s^2 - 5*t^2 + 10*t*u + 4*s*t*u - 
      5*u^2)*Log[s/M^2]*Log[-(t/s)]*Log[-(u/s)])/(s^3*t^3*u^3) + 
   ((I/4)*Pi*(s - t + u)*(3*s^5 - 15*s^4*t - 12*s^3*t^2 + 24*s^2*t^3 + 
      9*s*t^4 - 9*t^5 + 15*s^4*u + 24*s^3*t*u + 6*s^4*t*u - 72*s^2*t^2*u - 
      16*s^3*t^2*u - 36*s*t^3*u - 10*s^2*t^3*u + 45*t^4*u + 12*s*t^4*u - 
      12*s^3*u^2 + 72*s^2*t*u^2 + 16*s^3*t*u^2 + 54*s*t^2*u^2 + 
      20*s^2*t^2*u^2 + 8*s^3*t^2*u^2 + 8*s^4*t^2*u^2 - 90*t^3*u^2 - 
      36*s*t^3*u^2 - 24*s^2*t^3*u^2 - 8*s^3*t^3*u^2 - 24*s^2*u^3 - 
      36*s*t*u^3 - 10*s^2*t*u^3 + 90*t^2*u^3 + 36*s*t^2*u^3 + 
      24*s^2*t^2*u^3 + 8*s^3*t^2*u^3 + 9*s*u^4 - 45*t*u^4 - 12*s*t*u^4 + 
      9*u^5)*Log[-(t/s)]^2*Log[-(u/s)])/(s^4*t^3*u^3) + 
   ((43*s^6 + 34*s^5*t - 7*s^4*t^2 - 492*s^3*t^3 + 565*s^2*t^4 + 170*s*t^5 + 
      263*t^6 - 34*s^5*u + 14*s^4*t*u - 36*s^5*t*u + 1476*s^3*t^2*u + 
      240*s^4*t^2*u - 2260*s^2*t^3*u - 576*s^3*t^3*u - 850*s*t^4*u - 
      96*s^2*t^4*u - 1578*t^5*u - 396*s*t^5*u - 7*s^4*u^2 - 1476*s^3*t*u^2 - 
      240*s^4*t*u^2 + 3390*s^2*t^2*u^2 + 1152*s^3*t^2*u^2 + 672*s^4*t^2*u^2 + 
      32*s^5*t^2*u^2 + 1700*s*t^3*u^2 + 288*s^2*t^3*u^2 + 96*s^3*t^3*u^2 + 
      3945*t^4*u^2 + 1584*s*t^4*u^2 + 576*s^2*t^4*u^2 - 32*s^3*t^4*u^2 + 
      492*s^3*u^3 - 2260*s^2*t*u^3 - 576*s^3*t*u^3 - 1700*s*t^2*u^3 - 
      288*s^2*t^2*u^3 - 96*s^3*t^2*u^3 - 5260*t^3*u^3 - 2376*s*t^3*u^3 - 
      1152*s^2*t^3*u^3 + 64*s^3*t^3*u^3 + 565*s^2*u^4 + 850*s*t*u^4 + 
      96*s^2*t*u^4 + 3945*t^2*u^4 + 1584*s*t^2*u^4 + 576*s^2*t^2*u^4 - 
      32*s^3*t^2*u^4 - 170*s*u^5 - 1578*t*u^5 - 396*s*t*u^5 + 263*u^6)*
     Log[-(t/s)]^2*Log[-(u/s)])/(96*s^4*t^3*u^3) + 
   ((s + t - u)*(s - t + u)^2*(5*s^2 - 5*t^2 + 10*t*u + 4*s*t*u - 5*u^2)*
     Log[s/M^2]*Log[-(t/s)]^2*Log[-(u/s)])/(4*s^3*t^3*u^3) + 
   ((s - t + u)*(10*s^5 - 65*s^4*t - 50*s^3*t^2 + 100*s^2*t^3 + 40*s*t^4 - 
      35*t^5 + 65*s^4*u + 100*s^3*t*u + 16*s^4*t*u - 300*s^2*t^2*u - 
      66*s^3*t^2*u - 160*s*t^3*u - 36*s^2*t^3*u + 175*t^4*u + 46*s*t^4*u - 
      50*s^3*u^2 + 300*s^2*t*u^2 + 66*s^3*t*u^2 + 240*s*t^2*u^2 + 
      72*s^2*t^2*u^2 + 8*s^3*t^2*u^2 + 32*s^4*t^2*u^2 - 350*t^3*u^2 - 
      138*s*t^3*u^2 - 88*s^2*t^3*u^2 - 16*s^3*t^3*u^2 - 100*s^2*u^3 - 
      160*s*t*u^3 - 36*s^2*t*u^3 + 350*t^2*u^3 + 138*s*t^2*u^3 + 
      88*s^2*t^2*u^3 + 16*s^3*t^2*u^3 + 40*s*u^4 - 175*t*u^4 - 46*s*t*u^4 + 
      35*u^5)*Log[-(t/s)]^3*Log[-(u/s)])/(24*s^4*t^3*u^3) + 
   ((7162*s^6 + 2211*s^5*t - 6201*s^4*t^2 - 13570*s^3*t^3 + 7016*s^2*t^4 + 
      3503*s*t^5 - 121*t^6 - 2211*s^5*u + 12402*s^4*t*u + 4924*s^5*t*u + 
      40710*s^3*t^2*u + 8082*s^4*t^2*u - 28064*s^2*t^3*u - 7774*s^3*t^3*u - 
      17515*s*t^4*u - 5274*s^2*t^4*u + 726*t^5*u + 42*s*t^5*u - 
      6201*s^4*u^2 - 40710*s^3*t*u^2 - 8082*s^4*t*u^2 + 42096*s^2*t^2*u^2 + 
      15548*s^3*t^2*u^2 + 8800*s^4*t^2*u^2 + 3328*s^5*t^2*u^2 + 
      35030*s*t^3*u^2 + 15822*s^2*t^3*u^2 + 7648*s^3*t^3*u^2 + 
      3776*s^4*t^3*u^2 - 1815*t^4*u^2 - 168*s*t^4*u^2 - 480*s^2*t^4*u^2 + 
      448*s^3*t^4*u^2 + 13570*s^3*u^3 - 28064*s^2*t*u^3 - 7774*s^3*t*u^3 - 
      35030*s*t^2*u^3 - 15822*s^2*t^2*u^3 - 7648*s^3*t^2*u^3 - 
      3776*s^4*t^2*u^3 + 2420*t^3*u^3 + 252*s*t^3*u^3 + 960*s^2*t^3*u^3 - 
      896*s^3*t^3*u^3 + 7016*s^2*u^4 + 17515*s*t*u^4 + 5274*s^2*t*u^4 - 
      1815*t^2*u^4 - 168*s*t^2*u^4 - 480*s^2*t^2*u^4 + 448*s^3*t^2*u^4 - 
      3503*s*u^5 + 726*t*u^5 + 42*s*t*u^5 - 121*u^6)*Log[-(u/s)]^2)/
    (288*s^4*t^3*u^3) + ((I/96)*Pi*(733*s^6 + 788*s^5*t - 1591*s^4*t^2 - 
      1824*s^3*t^3 + 159*s^2*t^4 + 684*s*t^5 - 101*t^6 - 788*s^5*u + 
      3182*s^4*t*u + 780*s^5*t*u + 5472*s^3*t^2*u + 924*s^4*t^2*u - 
      636*s^2*t^3*u + 60*s^3*t^3*u - 3420*s*t^4*u - 684*s^2*t^4*u + 
      606*t^5*u + 72*s*t^5*u - 1591*s^4*u^2 - 5472*s^3*t*u^2 - 
      924*s^4*t*u^2 + 954*s^2*t^2*u^2 - 120*s^3*t^2*u^2 + 384*s^4*t^2*u^2 + 
      480*s^5*t^2*u^2 + 6840*s*t^3*u^2 + 2052*s^2*t^3*u^2 + 480*s^3*t^3*u^2 + 
      576*s^4*t^3*u^2 - 1515*t^4*u^2 - 288*s*t^4*u^2 - 96*s^2*t^4*u^2 + 
      96*s^3*t^4*u^2 + 1824*s^3*u^3 - 636*s^2*t*u^3 + 60*s^3*t*u^3 - 
      6840*s*t^2*u^3 - 2052*s^2*t^2*u^3 - 480*s^3*t^2*u^3 - 576*s^4*t^2*u^3 + 
      2020*t^3*u^3 + 432*s*t^3*u^3 + 192*s^2*t^3*u^3 - 192*s^3*t^3*u^3 + 
      159*s^2*u^4 + 3420*s*t*u^4 + 684*s^2*t*u^4 - 1515*t^2*u^4 - 
      288*s*t^2*u^4 - 96*s^2*t^2*u^4 + 96*s^3*t^2*u^4 - 684*s*u^5 + 
      606*t*u^5 + 72*s*t*u^5 - 101*u^6)*Log[-(u/s)]^2)/(s^4*t^3*u^3) + 
   (Pi^2*(264*s^6 + 137*s^5*t - 513*s^4*t^2 - 274*s^3*t^3 + 234*s^2*t^4 + 
      137*s*t^5 + 15*t^6 - 137*s^5*u + 1026*s^4*t*u + 240*s^5*t*u + 
      822*s^3*t^2*u + 134*s^4*t^2*u - 936*s^2*t^3*u - 230*s^3*t^3*u - 
      685*s*t^4*u - 134*s^2*t^4*u - 90*t^5*u - 10*s*t^5*u - 513*s^4*u^2 - 
      822*s^3*t*u^2 - 134*s^4*t*u^2 + 1404*s^2*t^2*u^2 + 460*s^3*t^2*u^2 + 
      232*s^4*t^2*u^2 + 32*s^5*t^2*u^2 + 1370*s*t^3*u^2 + 402*s^2*t^3*u^2 + 
      128*s^3*t^3*u^2 + 64*s^4*t^3*u^2 + 225*t^4*u^2 + 40*s*t^4*u^2 - 
      40*s^2*t^4*u^2 + 32*s^3*t^4*u^2 + 274*s^3*u^3 - 936*s^2*t*u^3 - 
      230*s^3*t*u^3 - 1370*s*t^2*u^3 - 402*s^2*t^2*u^3 - 128*s^3*t^2*u^3 - 
      64*s^4*t^2*u^3 - 300*t^3*u^3 - 60*s*t^3*u^3 + 80*s^2*t^3*u^3 - 
      64*s^3*t^3*u^3 + 234*s^2*u^4 + 685*s*t*u^4 + 134*s^2*t*u^4 + 
      225*t^2*u^4 + 40*s*t^2*u^4 - 40*s^2*t^2*u^4 + 32*s^3*t^2*u^4 - 
      137*s*u^5 - 90*t*u^5 - 10*s*t*u^5 + 15*u^6)*Log[-(u/s)]^2)/
    (48*s^4*t^3*u^3) - ((s + t - u)*(56*s^4 - 21*s^3*t - 91*s^2*t^2 + 
      21*s*t^3 + 35*t^4 + 21*s^3*u + 182*s^2*t*u + 56*s^3*t*u - 63*s*t^2*u - 
      14*s^2*t^2*u - 140*t^3*u - 42*s*t^3*u - 91*s^2*u^2 + 63*s*t*u^2 + 
      14*s^2*t*u^2 + 210*t^2*u^2 + 84*s*t^2*u^2 + 56*s^2*t^2*u^2 + 
      20*s^3*t^2*u^2 + 8*s^2*t^3*u^2 - 21*s*u^3 - 140*t*u^3 - 42*s*t*u^3 - 
      8*s^2*t^2*u^3 + 35*u^4)*Log[s/m^2]*Log[-(u/s)]^2)/(12*s^3*t^3*u^3) + 
   ((I/8)*Pi*(s + t - u)*(s - t + u)*(12*s^4 + 9*s^3*t - 9*s^2*t^2 - 
      9*s*t^3 - 3*t^4 - 9*s^3*u + 18*s^2*t*u + 8*s^3*t*u + 27*s*t^2*u + 
      6*s^2*t^2*u + 12*t^3*u + 2*s*t^3*u - 9*s^2*u^2 - 27*s*t*u^2 - 
      6*s^2*t*u^2 - 18*t^2*u^2 - 4*s*t^2*u^2 + 8*s^2*t^2*u^2 + 9*s*u^3 + 
      12*t*u^3 + 2*s*t*u^3 - 3*u^4)*Log[s/M^2]*Log[-(u/s)]^2)/(s^4*t^3*u^3) + 
   ((98*s^6 + 183*s^5*t - 75*s^4*t^2 - 222*s^3*t^3 + 176*s^2*t^4 + 
      359*s*t^5 + 57*t^6 - 183*s^5*u + 150*s^4*t*u + 124*s^5*t*u + 
      666*s^3*t^2*u + 78*s^4*t^2*u - 704*s^2*t^3*u - 322*s^3*t^3*u - 
      1795*s*t^4*u - 414*s^2*t^4*u - 342*t^5*u - 42*s*t^5*u - 75*s^4*u^2 - 
      666*s^3*t*u^2 - 78*s^4*t*u^2 + 1056*s^2*t^2*u^2 + 644*s^3*t^2*u^2 + 
      304*s^4*t^2*u^2 - 80*s^5*t^2*u^2 + 3590*s*t^3*u^2 + 1242*s^2*t^3*u^2 + 
      544*s^3*t^3*u^2 - 112*s^4*t^3*u^2 + 855*t^4*u^2 + 168*s*t^4*u^2 + 
      48*s^2*t^4*u^2 - 32*s^3*t^4*u^2 + 222*s^3*u^3 - 704*s^2*t*u^3 - 
      322*s^3*t*u^3 - 3590*s*t^2*u^3 - 1242*s^2*t^2*u^3 - 544*s^3*t^2*u^3 + 
      112*s^4*t^2*u^3 - 1140*t^3*u^3 - 252*s*t^3*u^3 - 96*s^2*t^3*u^3 + 
      64*s^3*t^3*u^3 + 176*s^2*u^4 + 1795*s*t*u^4 + 414*s^2*t*u^4 + 
      855*t^2*u^4 + 168*s*t^2*u^4 + 48*s^2*t^2*u^4 - 32*s^3*t^2*u^4 - 
      359*s*u^5 - 342*t*u^5 - 42*s*t*u^5 + 57*u^6)*Log[s/M^2]*Log[-(u/s)]^2)/
    (48*s^4*t^3*u^3) + ((s + t - u)*(s - t + u)*(8*s^4 - 3*s^3*t - 
      13*s^2*t^2 + 3*s*t^3 + 5*t^4 + 3*s^3*u + 26*s^2*t*u + 8*s^3*t*u - 
      9*s*t^2*u - 2*s^2*t^2*u - 20*t^3*u - 6*s*t^3*u - 13*s^2*u^2 + 
      9*s*t*u^2 + 2*s^2*t*u^2 + 30*t^2*u^2 + 12*s*t^2*u^2 + 8*s^2*t^2*u^2 - 
      3*s*u^3 - 20*t*u^3 - 6*s*t*u^3 + 5*u^4)*Log[s/M^2]^2*Log[-(u/s)]^2)/
    (16*s^4*t^3*u^3) - ((I/4)*Pi*(s + t - u)*(s - t + u)*
     (19*s^4 - s^3*t - 27*s^2*t^2 + s*t^3 + 8*t^4 + s^3*u + 54*s^2*t*u + 
      18*s^3*t*u - 3*s*t^2*u - 32*t^3*u - 10*s*t^3*u - 27*s^2*u^2 + 
      3*s*t*u^2 + 48*t^2*u^2 + 20*s*t^2*u^2 + 16*s^2*t^2*u^2 - 
      8*s^3*t^2*u^2 - s*u^3 - 32*t*u^3 - 10*s*t*u^3 + 8*u^4)*Log[-(t/s)]*
     Log[-(u/s)]^2)/(s^4*t^3*u^3) + 
   ((43*s^6 - 34*s^5*t - 7*s^4*t^2 + 492*s^3*t^3 + 565*s^2*t^4 - 170*s*t^5 + 
      263*t^6 + 34*s^5*u + 14*s^4*t*u - 36*s^5*t*u - 1476*s^3*t^2*u - 
      240*s^4*t^2*u - 2260*s^2*t^3*u - 576*s^3*t^3*u + 850*s*t^4*u + 
      96*s^2*t^4*u - 1578*t^5*u - 396*s*t^5*u - 7*s^4*u^2 + 1476*s^3*t*u^2 + 
      240*s^4*t*u^2 + 3390*s^2*t^2*u^2 + 1152*s^3*t^2*u^2 + 672*s^4*t^2*u^2 + 
      32*s^5*t^2*u^2 - 1700*s*t^3*u^2 - 288*s^2*t^3*u^2 - 96*s^3*t^3*u^2 + 
      3945*t^4*u^2 + 1584*s*t^4*u^2 + 576*s^2*t^4*u^2 - 32*s^3*t^4*u^2 - 
      492*s^3*u^3 - 2260*s^2*t*u^3 - 576*s^3*t*u^3 + 1700*s*t^2*u^3 + 
      288*s^2*t^2*u^3 + 96*s^3*t^2*u^3 - 5260*t^3*u^3 - 2376*s*t^3*u^3 - 
      1152*s^2*t^3*u^3 + 64*s^3*t^3*u^3 + 565*s^2*u^4 - 850*s*t*u^4 - 
      96*s^2*t*u^4 + 3945*t^2*u^4 + 1584*s*t^2*u^4 + 576*s^2*t^2*u^4 - 
      32*s^3*t^2*u^4 + 170*s*u^5 - 1578*t*u^5 - 396*s*t*u^5 + 263*u^6)*
     Log[-(t/s)]*Log[-(u/s)]^2)/(96*s^4*t^3*u^3) + 
   ((s + t - u)^2*(s - t + u)*(5*s^2 - 5*t^2 + 10*t*u + 4*s*t*u - 5*u^2)*
     Log[s/M^2]*Log[-(t/s)]*Log[-(u/s)]^2)/(4*s^3*t^3*u^3) + 
   ((s + t - u)*(8*s^4 - 5*s^3*t - 11*s^2*t^2 + 5*s*t^3 + 3*t^4 + 5*s^3*u + 
      22*s^2*t*u + 8*s^3*t*u - 15*s*t^2*u - 4*s^2*t^2*u - 12*t^3*u - 
      4*s*t^3*u - 11*s^2*u^2 + 15*s*t*u^2 + 4*s^2*t*u^2 + 18*t^2*u^2 + 
      8*s*t^2*u^2 + 8*s^2*t^2*u^2 - 5*s*u^3 - 12*t*u^3 - 4*s*t*u^3 + 3*u^4)*
     Log[-(t/s)]^2*Log[-(u/s)]^2)/(4*s^3*t^3*u^3) - 
   ((I/24)*Pi*(s + t - u)*(34*s^5 + 7*s^4*t - 62*s^3*t^2 - 20*s^2*t^3 + 
      28*s*t^4 + 13*t^5 - 7*s^4*u + 124*s^3*t*u + 28*s^4*t*u + 60*s^2*t^2*u + 
      10*s^3*t^2*u - 112*s*t^3*u - 24*s^2*t^3*u - 65*t^4*u - 14*s*t^4*u - 
      62*s^3*u^2 - 60*s^2*t*u^2 - 10*s^3*t*u^2 + 168*s*t^2*u^2 + 
      48*s^2*t^2*u^2 + 24*s^3*t^2*u^2 + 16*s^4*t^2*u^2 + 130*t^3*u^2 + 
      42*s*t^3*u^2 + 8*s^2*t^3*u^2 + 20*s^2*u^3 - 112*s*t*u^3 - 
      24*s^2*t*u^3 - 130*t^2*u^3 - 42*s*t^2*u^3 - 8*s^2*t^2*u^3 + 28*s*u^4 + 
      65*t*u^4 + 14*s*t*u^4 - 13*u^5)*Log[-(u/s)]^3)/(s^4*t^3*u^3) + 
   ((481*s^6 + 874*s^5*t - 845*s^4*t^2 - 1708*s^3*t^3 + 63*s^2*t^4 + 
      1122*s*t^5 + 13*t^6 - 874*s^5*u + 1690*s^4*t*u + 580*s^5*t*u + 
      5124*s^3*t^2*u + 744*s^4*t^2*u - 252*s^2*t^3*u - 136*s^3*t^3*u - 
      5610*s*t^4*u - 1176*s^2*t^4*u - 78*t^5*u - 12*s*t^5*u - 845*s^4*u^2 - 
      5124*s^3*t*u^2 - 744*s^4*t*u^2 + 378*s^2*t^2*u^2 + 272*s^3*t^2*u^2 + 
      544*s^4*t^2*u^2 + 160*s^5*t^2*u^2 + 11220*s*t^3*u^2 + 
      3528*s^2*t^3*u^2 + 1120*s^3*t^3*u^2 + 128*s^4*t^3*u^2 + 195*t^4*u^2 + 
      48*s*t^4*u^2 - 32*s^3*t^4*u^2 + 1708*s^3*u^3 - 252*s^2*t*u^3 - 
      136*s^3*t*u^3 - 11220*s*t^2*u^3 - 3528*s^2*t^2*u^3 - 1120*s^3*t^2*u^3 - 
      128*s^4*t^2*u^3 - 260*t^3*u^3 - 72*s*t^3*u^3 + 64*s^3*t^3*u^3 + 
      63*s^2*u^4 + 5610*s*t*u^4 + 1176*s^2*t*u^4 + 195*t^2*u^4 + 
      48*s*t^2*u^4 - 32*s^3*t^2*u^4 - 1122*s*u^5 - 78*t*u^5 - 12*s*t*u^5 + 
      13*u^6)*Log[-(u/s)]^3)/(288*s^4*t^3*u^3) + 
   ((s + t - u)*(s - t + u)*(10*s^4 + 3*s^3*t - 11*s^2*t^2 - 3*s*t^3 + t^4 - 
      3*s^3*u + 22*s^2*t*u + 8*s^3*t*u + 9*s*t^2*u + 2*s^2*t^2*u - 4*t^3*u - 
      2*s*t^3*u - 11*s^2*u^2 - 9*s*t*u^2 - 2*s^2*t*u^2 + 6*t^2*u^2 + 
      4*s*t^2*u^2 + 8*s^2*t^2*u^2 + 3*s*u^3 - 4*t*u^3 - 2*s*t*u^3 + u^4)*
     Log[s/M^2]*Log[-(u/s)]^3)/(12*s^4*t^3*u^3) - 
   ((23*s^6 - 3*s^5*t - 50*s^4*t^2 + 6*s^3*t^3 + 31*s^2*t^4 - 3*s*t^5 - 
      4*t^6 + 3*s^5*u + 100*s^4*t*u + 23*s^5*t*u - 18*s^3*t^2*u - 
      2*s^4*t^2*u - 124*s^2*t^3*u - 28*s^3*t^3*u + 15*s*t^4*u + 2*s^2*t^4*u + 
      24*t^5*u + 5*s*t^5*u - 50*s^4*u^2 + 18*s^3*t*u^2 + 2*s^4*t*u^2 + 
      186*s^2*t^2*u^2 + 56*s^3*t^2*u^2 + 24*s^4*t^2*u^2 - 4*s^5*t^2*u^2 - 
      30*s*t^3*u^2 - 6*s^2*t^3*u^2 - 60*t^4*u^2 - 20*s*t^4*u^2 - 
      8*s^2*t^4*u^2 + 4*s^3*t^4*u^2 - 6*s^3*u^3 - 124*s^2*t*u^3 - 
      28*s^3*t*u^3 + 30*s*t^2*u^3 + 6*s^2*t^2*u^3 + 80*t^3*u^3 + 
      30*s*t^3*u^3 + 16*s^2*t^3*u^3 - 8*s^3*t^3*u^3 + 31*s^2*u^4 - 
      15*s*t*u^4 - 2*s^2*t*u^4 - 60*t^2*u^4 - 20*s*t^2*u^4 - 8*s^2*t^2*u^4 + 
      4*s^3*t^2*u^4 + 3*s*u^5 + 24*t*u^5 + 5*s*t*u^5 - 4*u^6)*Log[-(t/s)]*
     Log[-(u/s)]^3)/(6*s^4*t^3*u^3) + 
   ((50*s^6 - 35*s^5*t - 115*s^4*t^2 + 70*s^3*t^3 + 80*s^2*t^4 - 35*s*t^5 - 
      15*t^6 + 35*s^5*u + 230*s^4*t*u + 52*s^5*t*u - 210*s^3*t^2*u - 
      34*s^4*t^2*u - 320*s^2*t^3*u - 70*s^3*t^3*u + 175*s*t^4*u + 
      34*s^2*t^4*u + 90*t^5*u + 18*s*t^5*u - 115*s^4*u^2 + 210*s^3*t*u^2 + 
      34*s^4*t*u^2 + 480*s^2*t^2*u^2 + 140*s^3*t^2*u^2 + 56*s^4*t^2*u^2 - 
      16*s^5*t^2*u^2 - 350*s*t^3*u^2 - 102*s^2*t^3*u^2 - 32*s^3*t^3*u^2 - 
      16*s^4*t^3*u^2 - 225*t^4*u^2 - 72*s*t^4*u^2 - 24*s^2*t^4*u^2 - 
      70*s^3*u^3 - 320*s^2*t*u^3 - 70*s^3*t*u^3 + 350*s*t^2*u^3 + 
      102*s^2*t^2*u^3 + 32*s^3*t^2*u^3 + 16*s^4*t^2*u^3 + 300*t^3*u^3 + 
      108*s*t^3*u^3 + 48*s^2*t^3*u^3 + 80*s^2*u^4 - 175*s*t*u^4 - 
      34*s^2*t*u^4 - 225*t^2*u^4 - 72*s*t^2*u^4 - 24*s^2*t^2*u^4 + 35*s*u^5 + 
      90*t*u^5 + 18*s*t*u^5 - 15*u^6)*Log[-(u/s)]^4)/(96*s^4*t^3*u^3) + 
   (Pi^2*(21*s^6 - 50*s^4*t^2 + 37*s^2*t^4 - 8*t^6 + 100*s^4*t*u + 
      18*s^5*t*u - 148*s^2*t^3*u - 28*s^3*t^3*u + 48*t^5*u + 10*s*t^5*u - 
      50*s^4*u^2 + 222*s^2*t^2*u^2 + 56*s^3*t^2*u^2 + 8*s^4*t^2*u^2 - 
      8*s^5*t^2*u^2 - 120*t^4*u^2 - 40*s*t^4*u^2 - 16*s^2*t^4*u^2 + 
      8*s^3*t^4*u^2 - 148*s^2*t*u^3 - 28*s^3*t*u^3 + 160*t^3*u^3 + 
      60*s*t^3*u^3 + 32*s^2*t^3*u^3 - 16*s^3*t^3*u^3 + 37*s^2*u^4 - 
      120*t^2*u^4 - 40*s*t^2*u^4 - 16*s^2*t^2*u^4 + 8*s^3*t^2*u^4 + 
      48*t*u^5 + 10*s*t*u^5 - 8*u^6)*PolyLog[2, -(u/s)])/(3*s^4*t^3*u^3) + 
   ((I/24)*Pi*(43*s^6 - 7*s^4*t^2 + 565*s^2*t^4 + 263*t^6 + 14*s^4*t*u - 
      36*s^5*t*u - 2260*s^2*t^3*u - 576*s^3*t^3*u - 1578*t^5*u - 
      396*s*t^5*u - 7*s^4*u^2 + 3390*s^2*t^2*u^2 + 1152*s^3*t^2*u^2 + 
      672*s^4*t^2*u^2 + 32*s^5*t^2*u^2 + 3945*t^4*u^2 + 1584*s*t^4*u^2 + 
      576*s^2*t^4*u^2 - 32*s^3*t^4*u^2 - 2260*s^2*t*u^3 - 576*s^3*t*u^3 - 
      5260*t^3*u^3 - 2376*s*t^3*u^3 - 1152*s^2*t^3*u^3 + 64*s^3*t^3*u^3 + 
      565*s^2*u^4 + 3945*t^2*u^4 + 1584*s*t^2*u^4 + 576*s^2*t^2*u^4 - 
      32*s^3*t^2*u^4 - 1578*t*u^5 - 396*s*t*u^5 + 263*u^6)*
     PolyLog[2, -(u/s)])/(s^4*t^3*u^3) + 
   (I*Pi*(s + t - u)*(s - t + u)*(5*s^2 - 5*t^2 + 10*t*u + 4*s*t*u - 5*u^2)*
     Log[s/M^2]*PolyLog[2, -(u/s)])/(s^2*t^3*u^3) - 
   ((I/4)*Pi*(s - t + u)*(16*s^5 + 35*s^4*t - 14*s^3*t^2 - 52*s^2*t^3 - 
      2*s*t^4 + 17*t^5 - 35*s^4*u + 28*s^3*t*u + 12*s^4*t*u + 156*s^2*t^2*u + 
      34*s^3*t^2*u + 8*s*t^3*u - 85*t^4*u - 22*s*t^4*u - 14*s^3*u^2 - 
      156*s^2*t*u^2 - 34*s^3*t*u^2 - 12*s*t^2*u^2 + 8*s^3*t^2*u^2 - 
      16*s^4*t^2*u^2 + 170*t^3*u^2 + 66*s*t^3*u^2 + 40*s^2*t^3*u^2 + 
      52*s^2*u^3 + 8*s*t*u^3 - 170*t^2*u^3 - 66*s*t^2*u^3 - 40*s^2*t^2*u^3 - 
      2*s*u^4 + 85*t*u^4 + 22*s*t*u^4 - 17*u^5)*Log[-(t/s)]*
     PolyLog[2, -(u/s)])/(s^4*t^3*u^3) + 
   ((43*s^6 + 34*s^5*t - 7*s^4*t^2 - 492*s^3*t^3 + 565*s^2*t^4 + 170*s*t^5 + 
      263*t^6 - 34*s^5*u + 14*s^4*t*u - 36*s^5*t*u + 1476*s^3*t^2*u + 
      240*s^4*t^2*u - 2260*s^2*t^3*u - 576*s^3*t^3*u - 850*s*t^4*u - 
      96*s^2*t^4*u - 1578*t^5*u - 396*s*t^5*u - 7*s^4*u^2 - 1476*s^3*t*u^2 - 
      240*s^4*t*u^2 + 3390*s^2*t^2*u^2 + 1152*s^3*t^2*u^2 + 672*s^4*t^2*u^2 + 
      32*s^5*t^2*u^2 + 1700*s*t^3*u^2 + 288*s^2*t^3*u^2 + 96*s^3*t^3*u^2 + 
      3945*t^4*u^2 + 1584*s*t^4*u^2 + 576*s^2*t^4*u^2 - 32*s^3*t^4*u^2 + 
      492*s^3*u^3 - 2260*s^2*t*u^3 - 576*s^3*t*u^3 - 1700*s*t^2*u^3 - 
      288*s^2*t^2*u^3 - 96*s^3*t^2*u^3 - 5260*t^3*u^3 - 2376*s*t^3*u^3 - 
      1152*s^2*t^3*u^3 + 64*s^3*t^3*u^3 + 565*s^2*u^4 + 850*s*t*u^4 + 
      96*s^2*t*u^4 + 3945*t^2*u^4 + 1584*s*t^2*u^4 + 576*s^2*t^2*u^4 - 
      32*s^3*t^2*u^4 - 170*s*u^5 - 1578*t*u^5 - 396*s*t*u^5 + 263*u^6)*
     Log[-(t/s)]*PolyLog[2, -(u/s)])/(48*s^4*t^3*u^3) + 
   ((s + t - u)*(s - t + u)^2*(5*s^2 - 5*t^2 + 10*t*u + 4*s*t*u - 5*u^2)*
     Log[s/M^2]*Log[-(t/s)]*PolyLog[2, -(u/s)])/(2*s^3*t^3*u^3) - 
   ((s - t + u)*(6*s^5 + 35*s^4*t + 6*s^3*t^2 - 52*s^2*t^3 - 12*s*t^4 + 
      17*t^5 - 35*s^4*u - 12*s^3*t*u + 4*s^4*t*u + 156*s^2*t^2*u + 
      34*s^3*t^2*u + 48*s*t^3*u + 8*s^2*t^3*u - 85*t^4*u - 22*s*t^4*u + 
      6*s^3*u^2 - 156*s^2*t*u^2 - 34*s^3*t*u^2 - 72*s*t^2*u^2 - 
      16*s^2*t^2*u^2 + 8*s^3*t^2*u^2 - 16*s^4*t^2*u^2 + 170*t^3*u^2 + 
      66*s*t^3*u^2 + 40*s^2*t^3*u^2 + 52*s^2*u^3 + 48*s*t*u^3 + 8*s^2*t*u^3 - 
      170*t^2*u^3 - 66*s*t^2*u^3 - 40*s^2*t^2*u^3 - 12*s*u^4 + 85*t*u^4 + 
      22*s*t*u^4 - 17*u^5)*Log[-(t/s)]^2*PolyLog[2, -(u/s)])/
    (8*s^4*t^3*u^3) - ((I/4)*Pi*(s + t - u)*(16*s^5 - 35*s^4*t - 14*s^3*t^2 + 
      52*s^2*t^3 - 2*s*t^4 - 17*t^5 + 35*s^4*u + 28*s^3*t*u + 12*s^4*t*u - 
      156*s^2*t^2*u - 34*s^3*t^2*u + 8*s*t^3*u + 85*t^4*u + 22*s*t^4*u - 
      14*s^3*u^2 + 156*s^2*t*u^2 + 34*s^3*t*u^2 - 12*s*t^2*u^2 + 
      8*s^3*t^2*u^2 - 16*s^4*t^2*u^2 - 170*t^3*u^2 - 66*s*t^3*u^2 - 
      40*s^2*t^3*u^2 - 52*s^2*u^3 + 8*s*t*u^3 + 170*t^2*u^3 + 66*s*t^2*u^3 + 
      40*s^2*t^2*u^3 - 2*s*u^4 - 85*t*u^4 - 22*s*t*u^4 + 17*u^5)*Log[-(u/s)]*
     PolyLog[2, -(u/s)])/(s^4*t^3*u^3) + 
   ((43*s^6 - 34*s^5*t - 7*s^4*t^2 + 492*s^3*t^3 + 565*s^2*t^4 - 170*s*t^5 + 
      263*t^6 + 34*s^5*u + 14*s^4*t*u - 36*s^5*t*u - 1476*s^3*t^2*u - 
      240*s^4*t^2*u - 2260*s^2*t^3*u - 576*s^3*t^3*u + 850*s*t^4*u + 
      96*s^2*t^4*u - 1578*t^5*u - 396*s*t^5*u - 7*s^4*u^2 + 1476*s^3*t*u^2 + 
      240*s^4*t*u^2 + 3390*s^2*t^2*u^2 + 1152*s^3*t^2*u^2 + 672*s^4*t^2*u^2 + 
      32*s^5*t^2*u^2 - 1700*s*t^3*u^2 - 288*s^2*t^3*u^2 - 96*s^3*t^3*u^2 + 
      3945*t^4*u^2 + 1584*s*t^4*u^2 + 576*s^2*t^4*u^2 - 32*s^3*t^4*u^2 - 
      492*s^3*u^3 - 2260*s^2*t*u^3 - 576*s^3*t*u^3 + 1700*s*t^2*u^3 + 
      288*s^2*t^2*u^3 + 96*s^3*t^2*u^3 - 5260*t^3*u^3 - 2376*s*t^3*u^3 - 
      1152*s^2*t^3*u^3 + 64*s^3*t^3*u^3 + 565*s^2*u^4 - 850*s*t*u^4 - 
      96*s^2*t*u^4 + 3945*t^2*u^4 + 1584*s*t^2*u^4 + 576*s^2*t^2*u^4 - 
      32*s^3*t^2*u^4 + 170*s*u^5 - 1578*t*u^5 - 396*s*t*u^5 + 263*u^6)*
     Log[-(u/s)]*PolyLog[2, -(u/s)])/(48*s^4*t^3*u^3) + 
   ((s + t - u)^2*(s - t + u)*(5*s^2 - 5*t^2 + 10*t*u + 4*s*t*u - 5*u^2)*
     Log[s/M^2]*Log[-(u/s)]*PolyLog[2, -(u/s)])/(2*s^3*t^3*u^3) - 
   ((s + t - u)*(6*s^5 - 35*s^4*t + 6*s^3*t^2 + 52*s^2*t^3 - 12*s*t^4 - 
      17*t^5 + 35*s^4*u - 12*s^3*t*u + 4*s^4*t*u - 156*s^2*t^2*u - 
      34*s^3*t^2*u + 48*s*t^3*u + 8*s^2*t^3*u + 85*t^4*u + 22*s*t^4*u + 
      6*s^3*u^2 + 156*s^2*t*u^2 + 34*s^3*t*u^2 - 72*s*t^2*u^2 - 
      16*s^2*t^2*u^2 + 8*s^3*t^2*u^2 - 16*s^4*t^2*u^2 - 170*t^3*u^2 - 
      66*s*t^3*u^2 - 40*s^2*t^3*u^2 - 52*s^2*u^3 + 48*s*t*u^3 + 8*s^2*t*u^3 + 
      170*t^2*u^3 + 66*s*t^2*u^3 + 40*s^2*t^2*u^3 - 12*s*u^4 - 85*t*u^4 - 
      22*s*t*u^4 + 17*u^5)*Log[-(u/s)]^2*PolyLog[2, -(u/s)])/
    (8*s^4*t^3*u^3) - ((I/2)*Pi*(s - t + u)*(13*s^5 + 25*s^4*t - 10*s^3*t^2 - 
      34*s^2*t^3 - 3*s*t^4 + 9*t^5 - 25*s^4*u + 20*s^3*t*u + 10*s^4*t*u + 
      102*s^2*t^2*u + 24*s^3*t^2*u + 12*s*t^3*u + 2*s^2*t^3*u - 45*t^4*u - 
      12*s*t^4*u - 10*s^3*u^2 - 102*s^2*t*u^2 - 24*s^3*t*u^2 - 18*s*t^2*u^2 - 
      4*s^2*t^2*u^2 + 8*s^3*t^2*u^2 - 8*s^4*t^2*u^2 + 90*t^3*u^2 + 
      36*s*t^3*u^2 + 24*s^2*t^3*u^2 + 8*s^3*t^3*u^2 + 34*s^2*u^3 + 
      12*s*t*u^3 + 2*s^2*t*u^3 - 90*t^2*u^3 - 36*s*t^2*u^3 - 24*s^2*t^2*u^3 - 
      8*s^3*t^2*u^3 - 3*s*u^4 + 45*t*u^4 + 12*s*t*u^4 - 9*u^5)*
     PolyLog[3, -(t/s)])/(s^4*t^3*u^3) + 
   ((43*s^6 + 34*s^5*t - 7*s^4*t^2 - 492*s^3*t^3 + 565*s^2*t^4 + 170*s*t^5 + 
      263*t^6 - 34*s^5*u + 14*s^4*t*u - 36*s^5*t*u + 1476*s^3*t^2*u + 
      240*s^4*t^2*u - 2260*s^2*t^3*u - 576*s^3*t^3*u - 850*s*t^4*u - 
      96*s^2*t^4*u - 1578*t^5*u - 396*s*t^5*u - 7*s^4*u^2 - 1476*s^3*t*u^2 - 
      240*s^4*t*u^2 + 3390*s^2*t^2*u^2 + 1152*s^3*t^2*u^2 + 672*s^4*t^2*u^2 + 
      32*s^5*t^2*u^2 + 1700*s*t^3*u^2 + 288*s^2*t^3*u^2 + 96*s^3*t^3*u^2 + 
      3945*t^4*u^2 + 1584*s*t^4*u^2 + 576*s^2*t^4*u^2 - 32*s^3*t^4*u^2 + 
      492*s^3*u^3 - 2260*s^2*t*u^3 - 576*s^3*t*u^3 - 1700*s*t^2*u^3 - 
      288*s^2*t^2*u^3 - 96*s^3*t^2*u^3 - 5260*t^3*u^3 - 2376*s*t^3*u^3 - 
      1152*s^2*t^3*u^3 + 64*s^3*t^3*u^3 + 565*s^2*u^4 + 850*s*t*u^4 + 
      96*s^2*t*u^4 + 3945*t^2*u^4 + 1584*s*t^2*u^4 + 576*s^2*t^2*u^4 - 
      32*s^3*t^2*u^4 - 170*s*u^5 - 1578*t*u^5 - 396*s*t*u^5 + 263*u^6)*
     PolyLog[3, -(t/s)])/(48*s^4*t^3*u^3) + 
   ((s + t - u)*(s - t + u)^2*(5*s^2 - 5*t^2 + 10*t*u + 4*s*t*u - 5*u^2)*
     Log[s/M^2]*PolyLog[3, -(t/s)])/(2*s^3*t^3*u^3) + 
   ((s - t + u)*(8*s^5 - 15*s^4*t - 22*s^3*t^2 + 24*s^2*t^3 + 14*s*t^4 - 
      9*t^5 + 15*s^4*u + 44*s^3*t*u + 10*s^4*t*u - 72*s^2*t^2*u - 
      16*s^3*t^2*u - 56*s*t^3*u - 14*s^2*t^3*u + 45*t^4*u + 12*s*t^4*u - 
      22*s^3*u^2 + 72*s^2*t*u^2 + 16*s^3*t*u^2 + 84*s*t^2*u^2 + 
      28*s^2*t^2*u^2 + 8*s^3*t^2*u^2 + 8*s^4*t^2*u^2 - 90*t^3*u^2 - 
      36*s*t^3*u^2 - 24*s^2*t^3*u^2 - 8*s^3*t^3*u^2 - 24*s^2*u^3 - 
      56*s*t*u^3 - 14*s^2*t*u^3 + 90*t^2*u^3 + 36*s*t^2*u^3 + 
      24*s^2*t^2*u^3 + 8*s^3*t^2*u^3 + 14*s*u^4 - 45*t*u^4 - 12*s*t*u^4 + 
      9*u^5)*Log[-(t/s)]*PolyLog[3, -(t/s)])/(2*s^4*t^3*u^3) - 
   ((s - t + u)*(8*s^4 + 5*s^3*t - 11*s^2*t^2 - 5*s*t^3 + 3*t^4 - 5*s^3*u + 
      22*s^2*t*u + 8*s^3*t*u + 15*s*t^2*u + 4*s^2*t^2*u - 12*t^3*u - 
      4*s*t^3*u - 11*s^2*u^2 - 15*s*t*u^2 - 4*s^2*t*u^2 + 18*t^2*u^2 + 
      8*s*t^2*u^2 + 8*s^2*t^2*u^2 + 5*s*u^3 - 12*t*u^3 - 4*s*t*u^3 + 3*u^4)*
     Log[-(u/s)]*PolyLog[3, -(t/s)])/(s^3*t^3*u^3) + 
   ((I/2)*Pi*(s + t - u)*(13*s^5 - 25*s^4*t - 10*s^3*t^2 + 34*s^2*t^3 - 
      3*s*t^4 - 9*t^5 + 25*s^4*u + 20*s^3*t*u + 10*s^4*t*u - 102*s^2*t^2*u - 
      24*s^3*t^2*u + 12*s*t^3*u + 2*s^2*t^3*u + 45*t^4*u + 12*s*t^4*u - 
      10*s^3*u^2 + 102*s^2*t*u^2 + 24*s^3*t*u^2 - 18*s*t^2*u^2 - 
      4*s^2*t^2*u^2 + 8*s^3*t^2*u^2 - 8*s^4*t^2*u^2 - 90*t^3*u^2 - 
      36*s*t^3*u^2 - 24*s^2*t^3*u^2 - 8*s^3*t^3*u^2 - 34*s^2*u^3 + 
      12*s*t*u^3 + 2*s^2*t*u^3 + 90*t^2*u^3 + 36*s*t^2*u^3 + 24*s^2*t^2*u^3 + 
      8*s^3*t^2*u^3 - 3*s*u^4 - 45*t*u^4 - 12*s*t*u^4 + 9*u^5)*
     PolyLog[3, -(u/s)])/(s^4*t^3*u^3) - 
   ((43*s^6 - 34*s^5*t - 7*s^4*t^2 + 492*s^3*t^3 + 565*s^2*t^4 - 170*s*t^5 + 
      263*t^6 + 34*s^5*u + 14*s^4*t*u - 36*s^5*t*u - 1476*s^3*t^2*u - 
      240*s^4*t^2*u - 2260*s^2*t^3*u - 576*s^3*t^3*u + 850*s*t^4*u + 
      96*s^2*t^4*u - 1578*t^5*u - 396*s*t^5*u - 7*s^4*u^2 + 1476*s^3*t*u^2 + 
      240*s^4*t*u^2 + 3390*s^2*t^2*u^2 + 1152*s^3*t^2*u^2 + 672*s^4*t^2*u^2 + 
      32*s^5*t^2*u^2 - 1700*s*t^3*u^2 - 288*s^2*t^3*u^2 - 96*s^3*t^3*u^2 + 
      3945*t^4*u^2 + 1584*s*t^4*u^2 + 576*s^2*t^4*u^2 - 32*s^3*t^4*u^2 - 
      492*s^3*u^3 - 2260*s^2*t*u^3 - 576*s^3*t*u^3 + 1700*s*t^2*u^3 + 
      288*s^2*t^2*u^3 + 96*s^3*t^2*u^3 - 5260*t^3*u^3 - 2376*s*t^3*u^3 - 
      1152*s^2*t^3*u^3 + 64*s^3*t^3*u^3 + 565*s^2*u^4 - 850*s*t*u^4 - 
      96*s^2*t*u^4 + 3945*t^2*u^4 + 1584*s*t^2*u^4 + 576*s^2*t^2*u^4 - 
      32*s^3*t^2*u^4 + 170*s*u^5 - 1578*t*u^5 - 396*s*t*u^5 + 263*u^6)*
     PolyLog[3, -(u/s)])/(48*s^4*t^3*u^3) - 
   ((s + t - u)^2*(s - t + u)*(5*s^2 - 5*t^2 + 10*t*u + 4*s*t*u - 5*u^2)*
     Log[s/M^2]*PolyLog[3, -(u/s)])/(2*s^3*t^3*u^3) + 
   ((s + t - u)*(8*s^4 - 5*s^3*t - 11*s^2*t^2 + 5*s*t^3 + 3*t^4 + 5*s^3*u + 
      22*s^2*t*u + 8*s^3*t*u - 15*s*t^2*u - 4*s^2*t^2*u - 12*t^3*u - 
      4*s*t^3*u - 11*s^2*u^2 + 15*s*t*u^2 + 4*s^2*t*u^2 + 18*t^2*u^2 + 
      8*s*t^2*u^2 + 8*s^2*t^2*u^2 - 5*s*u^3 - 12*t*u^3 - 4*s*t*u^3 + 3*u^4)*
     Log[-(t/s)]*PolyLog[3, -(u/s)])/(s^3*t^3*u^3) - 
   ((s + t - u)*(8*s^5 + 15*s^4*t - 22*s^3*t^2 - 24*s^2*t^3 + 14*s*t^4 + 
      9*t^5 - 15*s^4*u + 44*s^3*t*u + 10*s^4*t*u + 72*s^2*t^2*u + 
      16*s^3*t^2*u - 56*s*t^3*u - 14*s^2*t^3*u - 45*t^4*u - 12*s*t^4*u - 
      22*s^3*u^2 - 72*s^2*t*u^2 - 16*s^3*t*u^2 + 84*s*t^2*u^2 + 
      28*s^2*t^2*u^2 + 8*s^3*t^2*u^2 + 8*s^4*t^2*u^2 + 90*t^3*u^2 + 
      36*s*t^3*u^2 + 24*s^2*t^3*u^2 + 8*s^3*t^3*u^2 + 24*s^2*u^3 - 
      56*s*t*u^3 - 14*s^2*t*u^3 - 90*t^2*u^3 - 36*s*t^2*u^3 - 
      24*s^2*t^2*u^3 - 8*s^3*t^2*u^3 + 14*s*u^4 + 45*t*u^4 + 12*s*t*u^4 - 
      9*u^5)*Log[-(u/s)]*PolyLog[3, -(u/s)])/(2*s^4*t^3*u^3) + 
   ((26*s^6 + 63*s^5*t - 71*s^4*t^2 - 126*s^3*t^3 + 64*s^2*t^4 + 63*s*t^5 - 
      19*t^6 - 63*s^5*u + 142*s^4*t*u + 20*s^5*t*u + 378*s^3*t^2*u + 
      74*s^4*t^2*u - 256*s^2*t^3*u - 46*s^3*t^3*u - 315*s*t^4*u - 
      74*s^2*t^4*u + 114*t^5*u + 26*s*t^5*u - 71*s^4*u^2 - 378*s^3*t*u^2 - 
      74*s^4*t*u^2 + 384*s^2*t^2*u^2 + 92*s^3*t^2*u^2 + 24*s^4*t^2*u^2 - 
      16*s^5*t^2*u^2 + 630*s*t^3*u^2 + 222*s^2*t^3*u^2 + 96*s^3*t^3*u^2 + 
      48*s^4*t^3*u^2 - 285*t^4*u^2 - 104*s*t^4*u^2 - 56*s^2*t^4*u^2 - 
      32*s^3*t^4*u^2 + 126*s^3*u^3 - 256*s^2*t*u^3 - 46*s^3*t*u^3 - 
      630*s*t^2*u^3 - 222*s^2*t^2*u^3 - 96*s^3*t^2*u^3 - 48*s^4*t^2*u^3 + 
      380*t^3*u^3 + 156*s*t^3*u^3 + 112*s^2*t^3*u^3 + 64*s^3*t^3*u^3 + 
      64*s^2*u^4 + 315*s*t*u^4 + 74*s^2*t*u^4 - 285*t^2*u^4 - 104*s*t^2*u^4 - 
      56*s^2*t^2*u^4 - 32*s^3*t^2*u^4 - 63*s*u^5 + 114*t*u^5 + 26*s*t*u^5 - 
      19*u^6)*PolyLog[4, -(t/s)])/(4*s^4*t^3*u^3) + 
   (16*(s^4 - 2*s^2*t^2 + t^4 + 4*s^2*t*u + s^3*t*u - 4*t^3*u - s*t^3*u - 
      2*s^2*u^2 + 6*t^2*u^2 + 2*s*t^2*u^2 + s^2*t^2*u^2 - 4*t*u^3 - s*t*u^3 + 
      u^4)*PolyLog[4, -(t/u)])/(s^2*t^3*u^3) - 
   ((26*s^6 - 63*s^5*t - 71*s^4*t^2 + 126*s^3*t^3 + 64*s^2*t^4 - 63*s*t^5 - 
      19*t^6 + 63*s^5*u + 142*s^4*t*u + 20*s^5*t*u - 378*s^3*t^2*u - 
      74*s^4*t^2*u - 256*s^2*t^3*u - 46*s^3*t^3*u + 315*s*t^4*u + 
      74*s^2*t^4*u + 114*t^5*u + 26*s*t^5*u - 71*s^4*u^2 + 378*s^3*t*u^2 + 
      74*s^4*t*u^2 + 384*s^2*t^2*u^2 + 92*s^3*t^2*u^2 + 24*s^4*t^2*u^2 - 
      16*s^5*t^2*u^2 - 630*s*t^3*u^2 - 222*s^2*t^3*u^2 - 96*s^3*t^3*u^2 - 
      48*s^4*t^3*u^2 - 285*t^4*u^2 - 104*s*t^4*u^2 - 56*s^2*t^4*u^2 - 
      32*s^3*t^4*u^2 - 126*s^3*u^3 - 256*s^2*t*u^3 - 46*s^3*t*u^3 + 
      630*s*t^2*u^3 + 222*s^2*t^2*u^3 + 96*s^3*t^2*u^3 + 48*s^4*t^2*u^3 + 
      380*t^3*u^3 + 156*s*t^3*u^3 + 112*s^2*t^3*u^3 + 64*s^3*t^3*u^3 + 
      64*s^2*u^4 - 315*s*t*u^4 - 74*s^2*t*u^4 - 285*t^2*u^4 - 104*s*t^2*u^4 - 
      56*s^2*t^2*u^4 - 32*s^3*t^2*u^4 + 63*s*u^5 + 114*t*u^5 + 26*s*t*u^5 - 
      19*u^6)*PolyLog[4, -(u/s)])/(4*s^4*t^3*u^3) - 
   ((t - u)*Log[s/M^2]*(-1503*s^4 - 7674*s^2*t^2 - 4967*t^4 + 15348*s^2*t*u + 
      962*s^3*t*u + 19868*t^3*u + 9030*s*t^3*u - 7674*s^2*u^2 - 
      29802*t^2*u^2 - 18060*s*t^2*u^2 - 13216*s^2*t^2*u^2 + 19868*t*u^3 + 
      9030*s*t*u^3 - 4967*u^4 + 144*s^4*Zeta[3] - 288*s^2*t^2*Zeta[3] + 
      144*t^4*Zeta[3] + 576*s^2*t*u*Zeta[3] - 576*t^3*u*Zeta[3] - 
      288*s^2*u^2*Zeta[3] + 864*t^2*u^2*Zeta[3] - 576*t*u^3*Zeta[3] + 
      144*u^4*Zeta[3]))/(144*s^3*t^3*u^3) + 
   ((I/216)*Pi*(t - u)*(-8386*s^4 + 20002*s^2*t^2 - 17408*t^4 - 
      40004*s^2*t*u - 10617*s^3*t*u + 69632*t^3*u + 22149*s*t^3*u + 
      20002*s^2*u^2 - 104448*t^2*u^2 - 44298*s*t^2*u^2 - 18816*s^2*t^2*u^2 + 
      69632*t*u^3 + 22149*s*t*u^3 - 17408*u^4 + 2808*s^4*Zeta[3] - 
      5616*s^2*t^2*Zeta[3] + 2808*t^4*Zeta[3] + 11232*s^2*t*u*Zeta[3] + 
      3024*s^3*t*u*Zeta[3] - 11232*t^3*u*Zeta[3] - 3024*s*t^3*u*Zeta[3] - 
      5616*s^2*u^2*Zeta[3] + 16848*t^2*u^2*Zeta[3] + 6048*s*t^2*u^2*Zeta[3] + 
      3456*s^2*t^2*u^2*Zeta[3] + 3456*s^3*t^2*u^2*Zeta[3] - 
      11232*t*u^3*Zeta[3] - 3024*s*t*u^3*Zeta[3] + 2808*u^4*Zeta[3]))/
    (s^3*t^3*u^3) + ((t - u)*(-110394*s^4 - 74086*s^2*t^2 - 133248*t^4 + 
      148172*s^2*t*u + 51303*s^3*t*u + 532992*t^3*u + 141525*s*t^3*u - 
      74086*s^2*u^2 - 799488*t^2*u^2 - 283050*s*t^2*u^2 - 
      126240*s^2*t^2*u^2 + 532992*t*u^3 + 141525*s*t*u^3 - 133248*u^4 + 
      3888*s^4*Zeta[3] + 28512*s^2*t^2*Zeta[3] + 40176*t^4*Zeta[3] - 
      57024*s^2*t*u*Zeta[3] - 23760*s^3*t*u*Zeta[3] - 160704*t^3*u*Zeta[3] - 
      48816*s*t^3*u*Zeta[3] + 28512*s^2*u^2*Zeta[3] + 
      241056*t^2*u^2*Zeta[3] + 97632*s*t^2*u^2*Zeta[3] + 
      82944*s^2*t^2*u^2*Zeta[3] - 160704*t*u^3*Zeta[3] - 
      48816*s*t*u^3*Zeta[3] + 40176*u^4*Zeta[3]))/(1296*s^3*t^3*u^3) + 
   (Log[-(u/s)]*(41235*s^6 - 20538*s^5*t - 118947*s^4*t^2 + 115564*s^3*t^3 + 
      16917*s^2*t^4 - 28722*s*t^5 - 5509*t^6 + 20538*s^5*u + 237894*s^4*t*u + 
      40620*s^5*t*u - 346692*s^3*t^2*u - 48168*s^4*t^2*u - 67668*s^2*t^3*u - 
      30336*s^3*t^3*u + 143610*s*t^4*u + 21960*s^2*t^4*u + 33054*t^5*u + 
      15924*s*t^5*u - 118947*s^4*u^2 + 346692*s^3*t*u^2 + 48168*s^4*t*u^2 + 
      101502*s^2*t^2*u^2 + 60672*s^3*t^2*u^2 + 26880*s^4*t^2*u^2 + 
      29696*s^5*t^2*u^2 - 287220*s*t^3*u^2 - 65880*s^2*t^3*u^2 + 
      9792*s^3*t^3*u^2 - 82635*t^4*u^2 - 63696*s*t^4*u^2 - 
      36672*s^2*t^4*u^2 - 29696*s^3*t^4*u^2 - 115564*s^3*u^3 - 
      67668*s^2*t*u^3 - 30336*s^3*t*u^3 + 287220*s*t^2*u^3 + 
      65880*s^2*t^2*u^3 - 9792*s^3*t^2*u^3 + 110180*t^3*u^3 + 
      95544*s*t^3*u^3 + 73344*s^2*t^3*u^3 + 59392*s^3*t^3*u^3 + 
      16917*s^2*u^4 - 143610*s*t*u^4 - 21960*s^2*t*u^4 - 82635*t^2*u^4 - 
      63696*s*t^2*u^4 - 36672*s^2*t^2*u^4 - 29696*s^3*t^2*u^4 + 28722*s*u^5 + 
      33054*t*u^5 + 15924*s*t*u^5 - 5509*u^6 + 14688*s^6*Zeta[3] + 
      10368*s^5*t*Zeta[3] - 19872*s^4*t^2*Zeta[3] - 20736*s^3*t^3*Zeta[3] - 
      4320*s^2*t^4*Zeta[3] + 10368*s*t^5*Zeta[3] + 9504*t^6*Zeta[3] - 
      10368*s^5*u*Zeta[3] + 39744*s^4*t*u*Zeta[3] + 17280*s^5*t*u*Zeta[3] + 
      62208*s^3*t^2*u*Zeta[3] + 12096*s^4*t^2*u*Zeta[3] + 
      17280*s^2*t^3*u*Zeta[3] - 5184*s^3*t^3*u*Zeta[3] - 
      51840*s*t^4*u*Zeta[3] - 12096*s^2*t^4*u*Zeta[3] - 57024*t^5*u*Zeta[3] - 
      12096*s*t^5*u*Zeta[3] - 19872*s^4*u^2*Zeta[3] - 
      62208*s^3*t*u^2*Zeta[3] - 12096*s^4*t*u^2*Zeta[3] - 
      25920*s^2*t^2*u^2*Zeta[3] + 10368*s^3*t^2*u^2*Zeta[3] + 
      20736*s^4*t^2*u^2*Zeta[3] + 103680*s*t^3*u^2*Zeta[3] + 
      36288*s^2*t^3*u^2*Zeta[3] + 13824*s^3*t^3*u^2*Zeta[3] + 
      13824*s^4*t^3*u^2*Zeta[3] + 142560*t^4*u^2*Zeta[3] + 
      48384*s*t^4*u^2*Zeta[3] + 20736*s^2*t^4*u^2*Zeta[3] + 
      13824*s^3*t^4*u^2*Zeta[3] + 20736*s^3*u^3*Zeta[3] + 
      17280*s^2*t*u^3*Zeta[3] - 5184*s^3*t*u^3*Zeta[3] - 
      103680*s*t^2*u^3*Zeta[3] - 36288*s^2*t^2*u^3*Zeta[3] - 
      13824*s^3*t^2*u^3*Zeta[3] - 13824*s^4*t^2*u^3*Zeta[3] - 
      190080*t^3*u^3*Zeta[3] - 72576*s*t^3*u^3*Zeta[3] - 
      41472*s^2*t^3*u^3*Zeta[3] - 27648*s^3*t^3*u^3*Zeta[3] - 
      4320*s^2*u^4*Zeta[3] + 51840*s*t*u^4*Zeta[3] + 
      12096*s^2*t*u^4*Zeta[3] + 142560*t^2*u^4*Zeta[3] + 
      48384*s*t^2*u^4*Zeta[3] + 20736*s^2*t^2*u^4*Zeta[3] + 
      13824*s^3*t^2*u^4*Zeta[3] - 10368*s*u^5*Zeta[3] - 57024*t*u^5*Zeta[3] - 
      12096*s*t*u^5*Zeta[3] + 9504*u^6*Zeta[3]))/(1728*s^4*t^3*u^3) - 
   (Log[-(t/s)]*(41235*s^6 + 20538*s^5*t - 118947*s^4*t^2 - 115564*s^3*t^3 + 
      16917*s^2*t^4 + 28722*s*t^5 - 5509*t^6 - 20538*s^5*u + 237894*s^4*t*u + 
      40620*s^5*t*u + 346692*s^3*t^2*u + 48168*s^4*t^2*u - 67668*s^2*t^3*u - 
      30336*s^3*t^3*u - 143610*s*t^4*u - 21960*s^2*t^4*u + 33054*t^5*u + 
      15924*s*t^5*u - 118947*s^4*u^2 - 346692*s^3*t*u^2 - 48168*s^4*t*u^2 + 
      101502*s^2*t^2*u^2 + 60672*s^3*t^2*u^2 + 26880*s^4*t^2*u^2 + 
      29696*s^5*t^2*u^2 + 287220*s*t^3*u^2 + 65880*s^2*t^3*u^2 - 
      9792*s^3*t^3*u^2 - 82635*t^4*u^2 - 63696*s*t^4*u^2 - 
      36672*s^2*t^4*u^2 - 29696*s^3*t^4*u^2 + 115564*s^3*u^3 - 
      67668*s^2*t*u^3 - 30336*s^3*t*u^3 - 287220*s*t^2*u^3 - 
      65880*s^2*t^2*u^3 + 9792*s^3*t^2*u^3 + 110180*t^3*u^3 + 
      95544*s*t^3*u^3 + 73344*s^2*t^3*u^3 + 59392*s^3*t^3*u^3 + 
      16917*s^2*u^4 + 143610*s*t*u^4 + 21960*s^2*t*u^4 - 82635*t^2*u^4 - 
      63696*s*t^2*u^4 - 36672*s^2*t^2*u^4 - 29696*s^3*t^2*u^4 - 28722*s*u^5 + 
      33054*t*u^5 + 15924*s*t*u^5 - 5509*u^6 + 14688*s^6*Zeta[3] - 
      10368*s^5*t*Zeta[3] - 19872*s^4*t^2*Zeta[3] + 20736*s^3*t^3*Zeta[3] - 
      4320*s^2*t^4*Zeta[3] - 10368*s*t^5*Zeta[3] + 9504*t^6*Zeta[3] + 
      10368*s^5*u*Zeta[3] + 39744*s^4*t*u*Zeta[3] + 17280*s^5*t*u*Zeta[3] - 
      62208*s^3*t^2*u*Zeta[3] - 12096*s^4*t^2*u*Zeta[3] + 
      17280*s^2*t^3*u*Zeta[3] - 5184*s^3*t^3*u*Zeta[3] + 
      51840*s*t^4*u*Zeta[3] + 12096*s^2*t^4*u*Zeta[3] - 57024*t^5*u*Zeta[3] - 
      12096*s*t^5*u*Zeta[3] - 19872*s^4*u^2*Zeta[3] + 
      62208*s^3*t*u^2*Zeta[3] + 12096*s^4*t*u^2*Zeta[3] - 
      25920*s^2*t^2*u^2*Zeta[3] + 10368*s^3*t^2*u^2*Zeta[3] + 
      20736*s^4*t^2*u^2*Zeta[3] - 103680*s*t^3*u^2*Zeta[3] - 
      36288*s^2*t^3*u^2*Zeta[3] - 13824*s^3*t^3*u^2*Zeta[3] - 
      13824*s^4*t^3*u^2*Zeta[3] + 142560*t^4*u^2*Zeta[3] + 
      48384*s*t^4*u^2*Zeta[3] + 20736*s^2*t^4*u^2*Zeta[3] + 
      13824*s^3*t^4*u^2*Zeta[3] - 20736*s^3*u^3*Zeta[3] + 
      17280*s^2*t*u^3*Zeta[3] - 5184*s^3*t*u^3*Zeta[3] + 
      103680*s*t^2*u^3*Zeta[3] + 36288*s^2*t^2*u^3*Zeta[3] + 
      13824*s^3*t^2*u^3*Zeta[3] + 13824*s^4*t^2*u^3*Zeta[3] - 
      190080*t^3*u^3*Zeta[3] - 72576*s*t^3*u^3*Zeta[3] - 
      41472*s^2*t^3*u^3*Zeta[3] - 27648*s^3*t^3*u^3*Zeta[3] - 
      4320*s^2*u^4*Zeta[3] - 51840*s*t*u^4*Zeta[3] - 
      12096*s^2*t*u^4*Zeta[3] + 142560*t^2*u^4*Zeta[3] + 
      48384*s*t^2*u^4*Zeta[3] + 20736*s^2*t^2*u^4*Zeta[3] + 
      13824*s^3*t^2*u^4*Zeta[3] + 10368*s*u^5*Zeta[3] - 57024*t*u^5*Zeta[3] - 
      12096*s*t*u^5*Zeta[3] + 9504*u^6*Zeta[3]))/(1728*s^4*t^3*u^3)}, 
 {s -> 4/(1 - \[Beta]^2), t -> (-2*(1 - c))/(1 - \[Beta]^2), 
  u -> (-2*(1 + c))/(1 - \[Beta]^2)}}


==> anc/H/H2.2loop.thr.m <==
Print["Two-loop hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 2  \[Gamma]\), \((2)\)]\) (k=1,3,4) expanded in \[Beta] up to \!\(\*SuperscriptBox[\(\[Beta]\), \(6\)]\).\nFormat: {\!\(\*SubsuperscriptBox[\(H\), \(1, 2  \[Gamma]\), \((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 2  \[Gamma]\), \((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 2  \[Gamma]\), \((2)\)]\)}"];
(* [hash]: 1572165686789219551 *)
{SeriesData[\[Beta], 0, {((101*I)/90)*c*Pi - (37*c*Pi^2)/30 - 
    ((67*I)/15)*c*Pi*Log[2] - ((4*I)/3)*c*Pi*Log[\[Beta]], 
   (156971*c)/54000 - ((5879*I)/54000)*c*Pi - (11357*c*Pi^2)/5400 + 
    (I/45)*c*Pi^3 - (2234*c*Log[2]^2)/225 + ((-77*c)/45 - ((7*I)/45)*c*Pi)*
     Log[s/m^2] + Log[2]*((2488*c)/3375 - ((686*I)/225)*c*Pi + 
      (51*c*Pi^2)/20 + (224*c*Log[s/m^2])/45) + (9*c*Zeta[3])/10, 
   (((-6647*I)/1260)*c + ((1963*I)/315)*c^3)*Pi + 
    ((15167*c)/6300 - (814*c^3)/1575)*Pi^2 + 
    (((2019*I)/175)*c - ((17728*I)/1575)*c^3)*Pi*Log[2] + 
    (((44*I)/15)*c - ((4*I)/5)*c^3)*Pi*Log[\[Beta]], 
   (-8392481*c)/1852200 + (38802259*c^3)/9261000 + 
    (((-9022613*I)/1852200)*c + ((91523689*I)/9261000)*c^3)*Pi + 
    ((124151*c)/25200 - (15742*c^3)/4725)*Pi^2 + 
    (((-2*I)/63)*c + ((2*I)/315)*c^3)*Pi^3 + 
    ((304382*c)/11025 - (194512*c^3)/11025)*Log[2]^2 + 
    ((26*c)/3 - (442*c^3)/45 + (((2*I)/9)*c - ((2*I)/45)*c^3)*Pi)*
     Log[s/m^2] + Log[2]*((-1298884*c)/77175 + (12229844*c^3)/1157625 + 
      (((126818*I)/11025)*c - ((173968*I)/11025)*c^3)*Pi + 
      ((-3211*c)/420 + (751*c^3)/105)*Pi^2 + (-16*c + (704*c^3)/45)*
       Log[s/m^2]) + ((493*c)/60 - (197*c^3)/12)*Zeta[3], 
   (((533581*I)/75600)*c - ((14851*I)/504)*c^3 + ((656723*I)/25200)*c^5)*Pi + 
    ((-103447*c)/88200 + (45023*c^3)/44100 - (659*c^5)/1960)*Pi^2 + 
    (((-123748*I)/11025)*c + ((504164*I)/11025)*c^3 - ((28916*I)/735)*c^5)*Pi*
     Log[2] + (((-188*I)/105)*c + ((184*I)/105)*c^3 - ((4*I)/7)*c^5)*Pi*
     Log[\[Beta]], (4275302377*c)/8001504000 - (37000971509*c^3)/1714608000 + 
    (83652811103*c^5)/4800902400 + (((20134443757*I)/1333584000)*c - 
      ((17042628929*I)/285768000)*c^3 + ((36884988299*I)/800150400)*c^5)*Pi + 
    ((-706127*c)/226800 + (383989*c^3)/48600 - (142519*c^5)/34020)*Pi^2 + 
    ((I/210)*c - (I/135)*c^3 + (I/378)*c^5)*Pi^3 + 
    ((-163054*c)/6615 + (4388576*c^3)/99225 - (63080*c^5)/3969)*Log[2]^2 + 
    ((-8843*c)/540 + (41797*c^3)/810 - (57401*c^5)/1620 + 
      ((-I/30)*c + ((7*I)/135)*c^3 - (I/54)*c^5)*Pi)*Log[s/m^2] + 
    Log[2]*((116291867*c)/10418625 + (161330572*c^3)/4465125 - 
      (308307872*c^5)/6251175 + (((-148586*I)/6615)*c + 
        ((8723824*I)/99225)*c^3 - ((1340408*I)/19845)*c^5)*Pi + 
      ((9013*c)/840 - (14113*c^3)/420 + (3833*c^5)/168)*Pi^2 + 
      ((1088*c)/45 - (10304*c^3)/135 + (1408*c^5)/27)*Log[s/m^2]) + 
    ((-3641*c)/120 + (3791*c^3)/36 - (5407*c^5)/72)*Zeta[3], 
   (((-76269001*I)/24948000)*c + ((205896683*I)/3492720)*c^3 - 
      ((588268691*I)/3880800)*c^5 + ((425498693*I)/4365900)*c^7)*Pi + 
    ((12157*c)/831600 - (216053*c^3)/415800 + (186047*c^5)/277200 - 
      (1856*c^7)/7425)*Pi^2 + (((255698*I)/51975)*c - 
      ((4468844*I)/51975)*c^3 + ((3831658*I)/17325)*c^5 - 
      ((1054564*I)/7425)*c^7)*Pi*Log[2] + 
    (((46*I)/315)*c - ((328*I)/315)*c^3 + ((26*I)/21)*c^5 - ((4*I)/9)*c^7)*Pi*
     Log[\[Beta]]}, 0, 7, 1], SeriesData[\[Beta], 0, 
  {(I/3)*Pi + Pi^2/3 - (I/3)*Pi*Log[2], 161/54 + ((29*I)/27)*Pi + 
    (217*Pi^2)/108 - (I/9)*Pi^3 + (4*Log[2]^2)/3 + 
    Log[2]*(-244/27 - ((19*I)/9)*Pi - Pi^2/8 + (7*Log[s/m^2])/9) + 
    (-7/9 + ((7*I)/9)*Pi)*Log[s/m^2] - (97*Zeta[3])/24, 
   ((253*I)/180 + ((176*I)/45)*c^2)*Pi + (-67/45 + (11*c^2)/180)*Pi^2 + 
    ((-89*I)/45 - ((242*I)/45)*c^2)*Pi*Log[2] - ((8*I)/3)*Pi*Log[\[Beta]], 
   -146867/18000 + (1219039*c^2)/108000 + 
    ((-36271*I)/9000 + ((922139*I)/108000)*c^2)*Pi + 
    (-54163/14400 + (48773*c^2)/43200)*Pi^2 + (I/5 - (I/90)*c^2)*Pi^3 + 
    (-1817/450 + (3119*c^2)/450)*Log[2]^2 + 
    (49/15 - (224*c^2)/45 + ((-7*I)/5 + ((7*I)/90)*c^2)*Pi)*Log[s/m^2] + 
    Log[2]*(25541/750 - (139979*c^2)/3375 + 
      ((3707*I)/450 - ((5599*I)/450)*c^2)*Pi + (-69/80 + (223*c^2)/80)*Pi^2 + 
      (-21/5 + (308*c^2)/45)*Log[s/m^2]) + (963/80 - (921*c^2)/80)*Zeta[3], 
   ((-220019*I)/75600 - ((237259*I)/12600)*c^2 + ((507037*I)/25200)*c^4)*Pi + 
    (1969/1050 - (3029*c^2)/12600 + (137*c^4)/6300)*Pi^2 + 
    ((2389*I)/525 + ((14153*I)/525)*c^2 - ((45484*I)/1575)*c^4)*Pi*Log[2] + 
    ((74*I)/15 - ((8*I)/15)*c^2)*Pi*Log[\[Beta]], 
   6244619/514500 - (23283391*c^2)/370440 + (95447507*c^4)/2315250 + 
    ((49915133*I)/6174000 - ((181589011*I)/3704400)*c^2 + 
      ((61559203*I)/1543500)*c^4)*Pi + 
    (649889/302400 - (2098951*c^2)/302400 + (305449*c^4)/50400)*Pi^2 + 
    ((-8*I)/105 + (I/63)*c^2 - (I/315)*c^4)*Pi^3 + 
    (165839/22050 - (1044457*c^2)/22050 + (153472*c^4)/3675)*Log[2]^2 + 
    (-29/5 + (163*c^2)/6 - (3701*c^4)/180 + 
      ((8*I)/15 - (I/9)*c^2 + (I/45)*c^4)*Pi)*Log[s/m^2] + 
    Log[2]*(-140678921/2315250 + (124447691*c^2)/463050 - 
      (9191026*c^4)/42875 + ((-312839*I)/22050 + ((174633*I)/2450)*c^2 - 
        ((634856*I)/11025)*c^4)*Pi + (1699/560 - (27283*c^2)/1680 + 
        (10541*c^4)/840)*Pi^2 + (124/15 - (116*c^2)/3 + (1328*c^4)/45)*
       Log[s/m^2]) + (-3757/240 + (5053*c^2)/80 - (1145*c^4)/24)*Zeta[3], 
   ((41029*I)/264600 + ((51555953*I)/1058400)*c^2 - ((1684831*I)/11760)*c^4 + 
      ((33517363*I)/352800)*c^6)*Pi + (-28709/44100 + (979*c^2)/3600 - 
      (8291*c^4)/88200 + (121*c^6)/11760)*Pi^2 + 
    ((-16087*I)/11025 - ((111049*I)/1575)*c^2 + ((2278256*I)/11025)*c^4 - 
      ((100672*I)/735)*c^6)*Pi*Log[2] + 
    ((-212*I)/105 + ((92*I)/105)*c^2 - ((8*I)/35)*c^4)*Pi*Log[\[Beta]], 
   -48318667903/3000564000 + (2909731893863*c^2)/16003008000 - 
    (165678346933*c^4)/489888000 + (1690957630417*c^6)/9601804800 + 
    ((-1401054577*I)/125023500 + ((386457410723*I)/2667168000)*c^2 - 
      ((178616525071*I)/571536000)*c^4 + ((287066482789*I)/1600300800)*c^6)*
     Pi + (-2581163/1555200 + (13357123*c^2)/518400 - 
      (636792883*c^4)/10886400 + (76009541*c^6)/2177280)*Pi^2 + 
    ((-8*I)/945 - (I/420)*c^2 + (I/270)*c^4 - (I/756)*c^6)*Pi^3 + 
    (-2429509/198450 + (439049*c^2)/2646 - (36732778*c^4)/99225 + 
      (4319186*c^6)/19845)*Log[2]^2 + (2644/405 - (81877*c^2)/1080 + 
      (125419*c^4)/810 - (277003*c^6)/3240 + 
      ((8*I)/135 + (I/60)*c^2 - ((7*I)/270)*c^4 + (I/108)*c^6)*Pi)*
     Log[s/m^2] + Log[2]*(9726578699/125023500 - (37473247999*c^2)/41674500 + 
      (8457224449*c^4)/4465125 - (6737841209*c^6)/6251175 + 
      ((3292189*I)/198450 - ((2772157*I)/13230)*c^2 + ((44759818*I)/99225)*
         c^4 - ((5136338*I)/19845)*c^6)*Pi + 
      (-4503/1120 + (156589*c^2)/3360 - (320603*c^4)/3360 + (35447*c^6)/672)*
       Pi^2 + (-1276/135 + (4916*c^2)/45 - (30128*c^4)/135 + (3328*c^6)/27)*
       Log[s/m^2]) + (21787/1440 - (84533*c^2)/480 + (103465*c^4)/288 - 
      (57109*c^6)/288)*Zeta[3]}, -1, 7, 1], SeriesData[\[Beta], 0, 
  {((-52*I)/3)*c*Pi + (20*c*Pi^2)/3 + ((76*I)/3)*c*Pi*Log[2] + 
    (16*I)*c*Pi*Log[\[Beta]], (-110*c)/9 + ((28*I)/27)*c*Pi + 
    (187*c*Pi^2)/54 - ((8*I)/9)*c*Pi^3 + (64*c*Log[2]^2)/3 + 
    ((88*c)/9 - ((4*I)/9)*c*Pi)*Log[s/m^2] - (4*c*Log[s/m^2]^2)/3 + 
    Log[2]*((388*c)/27 + ((40*I)/9)*c*Pi - (25*c*Pi^2)/2 - 
      (88*c*Log[s/m^2])/9) - (4*c*Zeta[3])/3, 
   (((4489*I)/90)*c - ((9703*I)/270)*c^3)*Pi + ((-201*c)/10 + (341*c^3)/90)*
     Pi^2 + (((-1208*I)/15)*c + ((264*I)/5)*c^3)*Pi*Log[2] + 
    ((-40*I)*c + ((88*I)/9)*c^3)*Pi*Log[\[Beta]], 
   (3888529*c)/54000 - (11616703*c^3)/162000 + 
    (((600793*I)/18000)*c - ((335839*I)/6000)*c^3)*Pi + 
    ((-18793*c)/5400 + (3467*c^3)/5400)*Pi^2 + 
    (((13*I)/15)*c - ((11*I)/45)*c^3)*Pi^3 + ((-6766*c)/225 + (1654*c^3)/225)*
     Log[2]^2 + ((-601*c)/15 + (1987*c^3)/45 + 
      (((3*I)/5)*c - ((23*I)/45)*c^3)*Pi)*Log[s/m^2] + 
    ((4*c)/3 - (4*c^3)/9)*Log[s/m^2]^2 + 
    Log[2]*((-159746*c)/1125 + (185824*c^3)/1125 + 
      (((-13514*I)/225)*c + ((17066*I)/225)*c^3)*Pi + 
      ((619*c)/20 - (501*c^3)/20)*Pi^2 + ((872*c)/15 - (928*c^3)/15)*
       Log[s/m^2]) + ((-2969*c)/60 + (1307*c^3)/20)*Zeta[3], 
   (((-263014*I)/4725)*c + ((344317*I)/2100)*c^3 - ((4317067*I)/31500)*c^5)*
     Pi + ((92807*c)/6300 - (14401*c^3)/2100 + (4384*c^5)/1575)*Pi^2 + 
    (((45212*I)/525)*c - ((391324*I)/1575)*c^3 + ((311812*I)/1575)*c^5)*Pi*
     Log[2] + (((392*I)/15)*c - ((44*I)/3)*c^3 + ((548*I)/75)*c^5)*Pi*
     Log[\[Beta]], (-122107597*c)/740880 + (5223585847*c^3)/11113200 - 
    (688565603*c^5)/2315250 + (((-430068151*I)/3704400)*c + 
      ((93009733*I)/246960)*c^3 - ((609951163*I)/2315250)*c^5)*Pi + 
    ((-556607*c)/75600 + (1756963*c^3)/75600 - (660703*c^5)/37800)*Pi^2 + 
    ((I/63)*c + ((5*I)/21)*c^3 - ((44*I)/315)*c^5)*Pi^3 + 
    ((-386068*c)/11025 + (1673332*c^3)/11025 - (1375616*c^5)/11025)*
     Log[2]^2 + (89*c - 269*c^3 + (8086*c^5)/45 + 
      ((-I/9)*c + ((5*I)/9)*c^3 - ((16*I)/45)*c^5)*Pi)*Log[s/m^2] + 
    ((4*c^3)/9 - (4*c^5)/15)*Log[s/m^2]^2 + 
    Log[2]*((2619592*c)/5145 - (360804274*c^3)/231525 + 
      (1215646288*c^5)/1157625 + (((1887428*I)/11025)*c - 
        ((5955932*I)/11025)*c^3 + ((4131376*I)/11025)*c^5)*Pi + 
      ((-9503*c)/210 + (13781*c^3)/105 - (17819*c^5)/210)*Pi^2 + 
      ((-392*c)/3 + (3488*c^3)/9 - (2320*c^5)/9)*Log[s/m^2]) + 
    ((4519*c)/30 - (13291*c^3)/30 + (878*c^5)/3)*Zeta[3], 
   (((19269679*I)/529200)*c - ((222316777*I)/529200)*c^3 + 
      ((56339881*I)/58800)*c^5 - ((234692681*I)/411600)*c^7)*Pi + 
    ((-158369*c)/88200 + (280951*c^3)/88200 - (370217*c^5)/88200 + 
      (13189*c^7)/5880)*Pi^2 + (((-181072*I)/3675)*c + 
      ((758596*I)/1225)*c^3 - ((15344968*I)/11025)*c^5 + 
      ((604516*I)/735)*c^7)*Pi*Log[2] + 
    (((-68*I)/21)*c + ((32*I)/7)*c^3 - ((136*I)/15)*c^5 + ((1452*I)/245)*c^7)*
     Pi*Log[\[Beta]]}, 0, 7, 1]}


==> anc/H/Readme.md <==
# Hard amplitudes $\mathcal{H}^{(L)}_{n\gamma}$

This directory contains data for hard amplitudes $\mathcal{H}^{(L)}_{n\gamma}$ up to two loops with $n=L+1$. Note that:

- We use the following notations: $s=\frac{4}{1-\beta^2},\quad t=-\frac{1 - 2\beta c + \beta^2}{1-\beta^2},\quad u=-\frac{1 + 2\beta c + \beta^2}{1-\beta^2}$. Muon mass is taken to be unit: $M = m_{\mu} = 1$.
- For each loop order $L$ we provide a triple of invariant amplitudes $\{H_{1,n\gamma}^{(L)},H_{3,n\gamma}^{(L)},H_{4,n\gamma}^{(L)}\}$ so that $\mathcal{H}^{(L)}_{n\gamma}=(\overline{U}V \,\bar v (\hat q_1-\hat q_2) u)H_{1,n\gamma}^{(L)} +(\overline{U}(\hat p_1-\hat p_2)V \,\bar v (\hat q_1-\hat q_2) u)H_{3,n\gamma}^{(L)}+(\overline{U}\gamma_{\mu}V \,\bar v\gamma^{\mu}u)H_{4,n\gamma}^{(L)}.$

# Description of the files

## General expressions

- *H1.0loop.m* --- Tree amplitude $\mathcal{H}_{1\gamma}^{(0)}$.
- *H1.1loop.m* --- One-loop hard amplitude $\mathcal{H}_{1\gamma}^{(1)}$.
- *H2.1loop.m* --- One-loop hard amplitude $\mathcal{H}_{2\gamma}^{(1)}$.
- *H2.2loop.m* --- Two-loop hard amplitude $\mathcal{H}_{2\gamma}^{(2)}$.

## Threshold asymptotics

- *H1.0loop.thr.m* --- Tree amplitude $\mathcal{H}_{1\gamma}^{(0)}$ expanded in $\beta$.
- *H1.1loop.thr.m* --- One-loop hard amplitude $\mathcal{H}_{1\gamma}^{(1)}$ expanded in $\beta$.
- *H2.1loop.thr.m* --- One-loop hard amplitude $\mathcal{H}_{2\gamma}^{(1)}$ expanded in $\beta$.
- *H2.2loop.thr.m* --- Two-loop hard amplitude $\mathcal{H}_{2\gamma}^{(2)}$ expanded in $\beta$.

## High energy asymptotics

- *H1.0loop.high.m* --- Tree amplitude $\mathcal{H}_{1\gamma}^{(0)}$ at high energy.
- *H1.1loop.high.m* --- One-loop hard amplitude $\mathcal{H}_{1\gamma}^{(1)}$ at high energy.
- *H2.1loop.high.m* --- One-loop hard amplitude $\mathcal{H}_{2\gamma}^{(1)}$ at high energy.
- *H2.2loop.high.m* --- Two-loop hard amplitude $\mathcal{H}_{2\gamma}^{(2)}$ at high energy.


==> anc/HVP/HLambda2.1loop.m <==
Print["Integration kernels for HVP contributions to hard amplitudes \!\(\*SubsuperscriptBox[\(H\), \(k, 2  \[Gamma], \((had)\)\), \((2)\)]\) (k=1,3,4).\nIt is assumed an external integration w.r.t \!\(\*SuperscriptBox[\(\[CapitalLambda]\), \(2\)]\), so that {\!\(\*SubsuperscriptBox[\(H\), \(1, 2  \[Gamma], \((had)\)\), \((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, 2  \[Gamma], \((had)\)\), \((2)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, 2  \[Gamma], \((had)\)\), \((2)\)]\)} = -\!\(\*FractionBox[\(1\), \(\[Pi]\)]\)\!\(\*SubsuperscriptBox[\(\[Integral]\), SubscriptBox[\(s\), \(0\)], \(Infinity\)]\)\!\(\*FractionBox[\(d\*SuperscriptBox[\(\[CapitalLambda]\), \(2\)]\), SuperscriptBox[\(\[CapitalLambda]\), \(2\)]]\) \!\(\*FractionBox[\(Im[\*SuperscriptBox[\(\[CapitalPi]\), \((had)\)] \((\*SuperscriptBox[\(\[CapitalLambda]\), \(2\)])\)]\), \(a\)]\){\!\(\*SubsuperscriptBox[\(H\), \(1, \*SuperscriptBox[\(\[CapitalLambda]\), \(2\)]\), \((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, \*SuperscriptBox[\(\[CapitalLambda]\), \(2\)]\), \((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, \*SuperscriptBox[\(\[CapitalLambda]\), \(2\)]\), \((1)\)]\)}.\nFormat: {{\!\(\*SubsuperscriptBox[\(H\), \(1, \*SuperscriptBox[\(\[CapitalLambda]\), \(2\)]\), \((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(3, \*SuperscriptBox[\(\[CapitalLambda]\), \(2\)]\), \((1)\)]\),\!\(\*SubsuperscriptBox[\(H\), \(4, \*SuperscriptBox[\(\[CapitalLambda]\), \(2\)]\), \((1)\)]\)}, nrules}, where nrules contains notation rules to express kernels in terms of {\[Beta] = \!\(\*SqrtBox[\(1\\  - \\ \*FractionBox[\(4 \*SuperscriptBox[\(M\), \(2\)]\), \(s\)]\)]\), \[Eta] = \!\(\*SqrtBox[\(1\\  - \\ \*FractionBox[\(4 \*SuperscriptBox[\(M\), \(2\)]\), SuperscriptBox[\(\[CapitalLambda]\), \(2\)]]\)]\), c = cos(\[Theta])}.\nM = 1 in all quantities"];
(* [hash]: 2111120067993346042 *)
{{(-4*Log[T])/(s - T*U) + (4*Log[U])/(s - T*U) - 
   (2*(T - U)*(3*s - T*U)*(-(\[CapitalLambda]2*Log[\[CapitalLambda]2]) + 
      (s - \[CapitalLambda]2)*Log[(-s + \[CapitalLambda]2)^(-1)]))/
    (s*(s - T*U)*((-4 + s)*s + 2*T*U)) + 
   ((s^3*T*U - 4*s*T^2*U^2 + (s^2 - 2*s*T*U - s^2*T*U + 5*T^2*U^2)*
       \[CapitalLambda]2)*\[ScriptCapitalF][1])/(s*T*U*(s - T*U)^2) - 
   ((T - U)*(-(s^2*T*U) + 2*T^2*U^2 + (s - 3*T*U + s*T*U)*\[CapitalLambda]2)*
     \[ScriptCapitalF][2])/(T*U*(-s + T*U)^2) - 
   (2*s*(T - U)*(s - \[CapitalLambda]2)*\[ScriptCapitalF][3])/(s - T*U)^2 - 
   (2*(s^3 - 2*s*T*U + (s - s^2 + T*U)*\[CapitalLambda]2)*
     \[ScriptCapitalF][4])/(s*(s - T*U)^2) - 
   (2*(T - U)*(4*s - 6*s^2 + s^3 + 4*T*U + (-8 + 7*s - s^2 - T*U)*
       \[CapitalLambda]2)*\[ScriptCapitalF][5])/((-4 + s)*(s - T*U)^2) + 
   (2*s^2*(T - U)*(-4 + s - T*U)*\[ScriptCapitalF][6])/
    ((-4 + s)*(s - T*U)*(-4*s + s^2 + 2*T*U)), 
  (-2*(-2 + T)*T*Log[T])/(s*(-1 + T)*(s - T*U)) - 
   (2*(-2 + U)*U*Log[U])/(s*(-1 + U)*(s - T*U)) - 
   (2*(-4 + s)*(-(\[CapitalLambda]2*Log[\[CapitalLambda]2]) + 
      (s - \[CapitalLambda]2)*Log[(-s + \[CapitalLambda]2)^(-1)]))/
    ((s - T*U)*((-4 + s)*s + 2*T*U)) + 
   ((T - U)*(s^3 - 4*s*T*U + (2*s - s^2 + 2*T*U)*\[CapitalLambda]2)*
     \[ScriptCapitalF][1])/(2*s^2*(s - T*U)^2) + 
   ((T - U)^2*(s^2 - 2*T*U + (2 - s)*\[CapitalLambda]2)*\[ScriptCapitalF][2])/
    (2*s*(s - T*U)^2) - 
   ((s^3 - 4*s*T*U + (2*s - s^2 + 2*T*U)*\[CapitalLambda]2)*
     \[ScriptCapitalF][3])/(s - T*U)^2 - 
   ((T - U)*(s^2 - 2*T*U + (2 - s)*\[CapitalLambda]2)*\[ScriptCapitalF][4])/
    (s*(s - T*U)^2) - ((-4*s^2 - 2*s^3 + s^4 + 12*s*T*U - 4*s^2*T*U + 
      (-4*s + 4*s^2 - s^3 - 4*T*U + 2*s*T*U)*\[CapitalLambda]2)*
     \[ScriptCapitalF][5])/(s*(s - T*U)^2) - (4*s*T*U*\[ScriptCapitalF][6])/
    ((s - T*U)*(-4*s + s^2 + 2*T*U)), (4*(-2 + T)*Log[T])/(s*(-1 + T)) - 
   (4*(-2 + U)*Log[U])/(s*(-1 + U)) + 
   (4*(T - U)*(-(\[CapitalLambda]2*Log[\[CapitalLambda]2]) + 
      (s - \[CapitalLambda]2)*Log[(-s + \[CapitalLambda]2)^(-1)]))/
    (s*((-4 + s)*s + 2*T*U)) - 
   ((s^3*T*U - 4*s*T^2*U^2 + (2*s^2 - 2*s*T*U - s^2*T*U + 4*T^2*U^2)*
       \[CapitalLambda]2)*\[ScriptCapitalF][1])/(s^2*T*U*(s - T*U)) - 
   ((T - U)*(2*s*T*U + s^2*T*U - 4*T^2*U^2 + (-2*s + 4*T*U - s*T*U)*
       \[CapitalLambda]2)*\[ScriptCapitalF][2])/(s*T*U*(s - T*U)) - 
   (2*(T - U)*(s - \[CapitalLambda]2)*\[ScriptCapitalF][3])/(-s + T*U) + 
   (2*(2*s + s^2 - 4*T*U + (2 - s)*\[CapitalLambda]2)*\[ScriptCapitalF][4])/
    (s*(s - T*U)) - ((2*T*Log[T])/(-1 + T) - (2*U*Log[U])/(-1 + U) + 
     2*\[ScriptCapitalF][1] - 2*(T - U)*\[ScriptCapitalF][2] + 
     8*\[ScriptCapitalF][4])/(s - \[CapitalLambda]2) + 
   (2*(-2 + s)*(T - U)*(s - \[CapitalLambda]2)*\[ScriptCapitalF][5])/
    (s*(s - T*U)) - (4*s*(T - U)*\[ScriptCapitalF][6])/(-4*s + s^2 + 2*T*U)}, 
 {\[ScriptCapitalF][1] -> 
   s*(-(Log[(1 - p)^(-1)]^2 + Log[(1 - q)^(-1)]^2 - Log[1/((1 - p)*(1 - q))]^
         2 + 2*Log[p/(1 - p)]*Log[-1 + T] + 2*Log[q/(1 - q)]*Log[-1 + T] - 
        2*Log[(p*q)/((1 - p)*(1 - q))]*Log[-1 + T] - 2*PolyLog[2, 1 - T] + 
        2*PolyLog[2, -((-1 + T)/(1 - p))] + 
        2*PolyLog[2, -((-1 + T)/(1 - q))] - 
        2*PolyLog[2, -((-1 + T)/((1 - p)*(1 - q)))])/(2*T) + 
     (Log[(1 - pU)^(-1)]^2 + Log[(1 - qU)^(-1)]^2 - 
       Log[1/((1 - pU)*(1 - qU))]^2 + 2*Log[pU/(1 - pU)]*Log[-1 + U] + 
       2*Log[qU/(1 - qU)]*Log[-1 + U] - 2*Log[(pU*qU)/((1 - pU)*(1 - qU))]*
        Log[-1 + U] - 2*PolyLog[2, 1 - U] + 
       2*PolyLog[2, -((-1 + U)/(1 - pU))] + 
       2*PolyLog[2, -((-1 + U)/(1 - qU))] - 
       2*PolyLog[2, -((-1 + U)/((1 - pU)*(1 - qU)))])/(2*U)), 
  \[ScriptCapitalF][2] -> 
   2*(-(Log[(1 - p)^(-1)]^2 + Log[(1 - q)^(-1)]^2 - Log[1/((1 - p)*(1 - q))]^
         2 + 2*Log[p/(1 - p)]*Log[-1 + T] + 2*Log[q/(1 - q)]*Log[-1 + T] - 
        2*Log[(p*q)/((1 - p)*(1 - q))]*Log[-1 + T] - 2*PolyLog[2, 1 - T] + 
        2*PolyLog[2, -((-1 + T)/(1 - p))] + 
        2*PolyLog[2, -((-1 + T)/(1 - q))] - 
        2*PolyLog[2, -((-1 + T)/((1 - p)*(1 - q)))])/(4*T) - 
     (Log[(1 - pU)^(-1)]^2 + Log[(1 - qU)^(-1)]^2 - 
       Log[1/((1 - pU)*(1 - qU))]^2 + 2*Log[pU/(1 - pU)]*Log[-1 + U] + 
       2*Log[qU/(1 - qU)]*Log[-1 + U] - 2*Log[(pU*qU)/((1 - pU)*(1 - qU))]*
        Log[-1 + U] - 2*PolyLog[2, 1 - U] + 
       2*PolyLog[2, -((-1 + U)/(1 - pU))] + 
       2*PolyLog[2, -((-1 + U)/(1 - qU))] - 
       2*PolyLog[2, -((-1 + U)/((1 - pU)*(1 - qU)))])/(4*U)), 
  \[ScriptCapitalF][3] -> 
   (Pi^2 - 6*Log[(T*U)/s]*Log[-(\[CapitalLambda]2/(s - \[CapitalLambda]2))] + 
     s*(-Pi^2/(2*T) - Pi^2/(2*U) + (3*PolyLog[2, 1 - p])/T + 
       (3*PolyLog[2, 1 - pU])/U + (3*PolyLog[2, 1 - q])/T + 
       (3*PolyLog[2, 1 - qU])/U - (3*PolyLog[2, 1 - T])/T - 
       (3*PolyLog[2, 1 - U])/U) - 
     6*PolyLog[2, -((s - \[CapitalLambda]2)/\[CapitalLambda]2)])/(6*s), 
  \[ScriptCapitalF][4] -> 
   -(Log[T/U]*Log[-(\[CapitalLambda]2/(s - \[CapitalLambda]2))]) + 
    s*(-Pi^2/(12*T) + Pi^2/(12*U) + PolyLog[2, 1 - p]/(2*T) - 
      PolyLog[2, 1 - pU]/(2*U) + PolyLog[2, 1 - q]/(2*T) - 
      PolyLog[2, 1 - qU]/(2*U) - PolyLog[2, 1 - T]/(2*T) + 
      PolyLog[2, 1 - U]/(2*U)), \[ScriptCapitalF][5] -> 
   -(Pi^2 + 3*Log[(1 + \[Beta])/(1 - \[Beta])]^2 - 
      6*Log[(1 + \[Beta])/(1 - \[Beta])]*
       Log[-(\[CapitalLambda]2/(s - \[CapitalLambda]2))] + 
      12*PolyLog[2, -((1 - \[Beta])/(1 + \[Beta]))] + 
      6*PolyLog[2, -((\[Beta] - \[Eta])/(1 - \[Beta]))] - 
      6*PolyLog[2, (\[Beta] - \[Eta])/(1 + \[Beta])] + 
      6*PolyLog[2, -((\[Beta] + \[Eta])/(1 - \[Beta]))] - 
      6*PolyLog[2, (\[Beta] + \[Eta])/(1 + \[Beta])])/(6*s*\[Beta]), 
  \[ScriptCapitalF][6] -> (\[CapitalLambda]2*
     (-2*((-4 + s)*s + 2*T*U)*\[Eta]*Log[(1 + \[Eta])/(1 - \[Eta])] + 
      (2*(-2*s*T*U + ((-4 + s)*s + 2*T*U)*\[CapitalLambda]2)*
         Log[\[CapitalLambda]2] + 4*T*U*(s - \[CapitalLambda]2)*
         Log[-(\[CapitalLambda]2/(s - \[CapitalLambda]2))])/
       \[CapitalLambda]2))/(4*s^2*T*U), s -> 4/(1 - \[Beta]^2), 
  \[CapitalLambda]2 -> 4/(1 - \[Eta]^2), 
  T -> (2*(1 - c*\[Beta]))/(1 - \[Beta]^2), 
  U -> (2*(1 + c*\[Beta]))/(1 - \[Beta]^2), p -> (T*(1 + \[Eta]))/2, 
  q -> (T*(1 - \[Eta]))/2, pU -> (U*(1 + \[Eta]))/2, 
  qU -> (U*(1 - \[Eta]))/2}}


==> anc/HVP/Readme.md <==
# Hadronic vacuum polarization kernels for C-odd two-loop radiative corrections

This directory contains expressions for integration kernels for HVP contribution to hard amplitudes and radiative corrections.

- *HLambda2.2loop.m* --- integration kernels for HVP contributions to hard amplitudes.


==> anc/ParallelGinsh.wl <==
(* ::Package:: *)

(* It is possible to use $ginsh = {"wsl", "ginsh"}; to run ginsh under WSL *)
If[Not@ValueQ[$ginsh], 
  $ginsh = Block[
    {test = Function[{value}, Quiet@RunProcess[value, "ExitCode", "exit();"] === 0]},
    Which[
	  test["ginsh"], "ginsh",
	  test[{"wsl", "ginsh"}], {"wsl", "ginsh"},
	  True, "ginsh"
    ]
  ]
]


ginshN::error = "something wrong ... :\n-------error-------\n``----end of error----";
ginshN[expr_, precision_Integer, batchSize_Integer:100] := Module[{
       prog,
       Gs = DeleteDuplicates[Cases[expr, _G | _H | _MZV, All]],
       GsN
     },
    (*PrintTemporary["Length Gs = ", Length[Gs]];*)
    If[Length[Gs] == 0, Return[expr]];
    GsN = If[batchSize > 0,
       (*PrintTemporary[StringForm["using `` parallel kernels ... ", $KernelCount]];*)
       Flatten[ParallelMap[
          ginshListN[#, precision] &, 
          Partition[Gs, batchSize, batchSize, 1, {}], 
          {1}
        ]]
        , 
        ginshListN[Gs, precision]
      ];
    expr /. Dispatch[GsN]
];


ginshListN[exprList : {(_G | _H | _MZV) ..}, precision_Integer] := 
   Module[{
     prog,
     GsN,
     toGinsh = Replace[{
         gh : (_G | _H) :> ToString[gh, InputForm],
         mzv_MZV :> 
         "zeta(" <> ToString[Abs[List @@ mzv], InputForm] <> "," <> 
          ToString[Sign[List @@ mzv], InputForm] <> ")"
        }],
     evalFunction = 
      "evalf(" <> 
        StringReplace[#1, {" " -> "", "Sqrt" -> "sqrt", "[" -> "(", 
      "]" -> ")"}] <> ");\n" &,
     output,
     stream,
     fname
     },
    prog = StringJoin[
        ToString@StringForm["Digits=``:\n", Ceiling[precision]],
        StringJoin @@ evalFunction /@ toGinsh /@ exprList,
        "exit();\n"
      ];
    stream = OpenWrite[BinaryFormat->True];(* use temporary file for ginsh program *)
	WriteString[stream, prog];
    fname = Close[stream];
	output = If[((Head[$ginsh] === List) && ($ginsh[[1]] === "wsl")),
	  (* using ginsh under WSL *)
	  RunProcess[Flatten@{$ginsh, StringReplace[fname, {"C:\\"->"/mnt/c/", "\\"->"/"}]}, All]
	  ,
	  RunProcess[Flatten@{$ginsh, fname}, All]
	];
    DeleteFile[fname];
    If[output["StandardError"] != "",
      Message[ginshN::error, output["StandardError"]];
      Return[Thread[exprList -> exprList]]
     ];
    GsN = Check[ToExpression /@ StringSplit[
          StringReplace[
             output["StandardOutput"],
             {a : NumberString ~~ "E" ~~ b : NumberString :> 
           a <> "*^" <> b}
           ]
        ], $Failed];
    If[Length[GsN] != Length[exprList],
       Message[ginshN::error, "Length[Gs] != Length[GsN]\n"];
       Return[Thread[exprList -> exprList]]
     ];
    Thread[exprList -> N[GsN, precision]]
];


Quiet@If[
 RunProcess[$ginsh, "ExitCode", "exit();"] === 0, 
 Print["Use ginshN[ex,p] to evaluate expression which contains GPLs and related constants"],
 Print[Style["ginsh not found. Visit https://ginac.de/ to install GinaC.", {Bold, Red}]]
]

